The structure of spinful quantum Hall states: a squeezing perspective

We provide a set of rules to define several spinful quantum Hall model states. The method extends the one known for spin polarized states. It is achieved by specifying an undressed root partition, a squeezing procedure and rules to dress the configurations with spin. It applies to both the excitation-less state and the quasihole states. In particular, we show that the naive generalization where one preserves the spin information during the squeezing sequence, may fail. We give numerous examples such as the Halperin states, the non-abelian spin-singlet states or the spin-charge separated states. The squeezing procedure for the series (k=2,r) of spinless quantum Hall states, which vanish as r powers when k+1 particles coincide, is generalized to the spinful case. As an application of our method, we show that the counting observed in the particle entanglement spectrum of several spinful states matches the one obtained through the root partitions and our rules. This counting also matches the counting of quasihole states of the corresponding model Hamiltonians, when the latter is available.

==> anc/OrbitalEntanglement.m <==
(* ::Package:: *)

BeginPackage["OrbitalEntanglement`",{"SqueezeRoutines`"}]

(*

Eddy Ardonne and Nicolas Regnault

Squeeze Routines for polarized and spinful quantum Hall states,
bosonic as well as fermionic. Routines for the spinful case
are based on

The structure of spinful quantum Hall states: a squeezing perspective,
E. Ardonne, N. Regnault,
Phys. Rev. B 84, 205134 (2011),
arXiv:1107.2232.

See this paper for references for the polarized case, and for reference
about particle and orbital entanglement spectra.

Routines making use of the additional symmetries in case of L=0 and/or
S=0 states are not implemented in this version. A routine to calculate
only the number of solutions to the consistency condition via an
eigenvalue problem is not included either. Please contact E. Ardonne
about these (and possible other) issues.

*)


oes::usage=
 "oes[la] will calculate the orbital entanglement spectrum, with
  system A consisting of the first la orbitals for spinless bosonic
  and fermionic states."

spinoes::usage=
 "spinoes[la] will calculate the particle entanglement spectrum with
  system A consisting of the first la orbitals, for spinful bosonic
  and fermionic states."


Begin["`Private`"]

(** Some functions, needed to generate the root configurations, which
are subsequently used to generate the Hilbertspaces system A and B **)

lz[vec_]:=With[{norb=Length[vec]},Sum[(-(norb-1)/2-1+i)vec[[i]],{i,1,norb}]];

id[num_]:=integerdigits[num,Global`base,Global`norbitals]
fd[rp_]:=fromdigits[rp,Global`base]
sid[num_]:={id[num[[1]]],id[num[[2]]]}
sfd[rp_]:={fd[rp[[1]]],fd[rp[[2]]]}
disknorm[flux_,l_]:=1/Sqrt[2^l l!];
spherenorm[flux_,l_]:=Sqrt[Binomial[flux,l]];
cftnorm[flux_,l_]:=1;


(* default value for the normalization *)

Global`normalization="sphere";


(** Routines to calculate the orbital entanglement spectrum **)

(* Spinless states, both bosonic as well as fermionic *)

oes[na_]:=With[{},

(* Set the normalization *)
Piecewise[{
{onepartnorm[flux_,l_]:=spherenorm[flux,l];,Global`normalization=="sphere"},
{onepartnorm[flux_,l_]:=cftnorm[flux,l];,Global`normalization=="cft"},
{onepartnorm[flux_,l_]:=disknorm[flux,l];,Global`normalization=="disk"}}
,onepartnorm[flux_,l_]:=spherenorm[flux,l];];

base=Global`base;
nparticles=Global`nparticles;
norbitals=Global`norbitals;
hsdim=Global`hsdim;

(* Normalizing the state *)

hsnorm=Table[With[{vec=id[Global`state[i]]},1/Product[onepartnorm[norbitals-1,j-1]^(vec[[j]])//N,
{j,1,norbitals}]],{i,1,hsdim}];

deg=Table[With[{vec=id[Global`state[i]]},Sqrt[nparticles!/Product[id[Global`state[i]][[j]]!//N,{j,1,norbitals}]]],{i,1,hsdim}];

norm=Sqrt[Sum[(hsnorm[[i]]*deg[[i]]* Global`b[i])^2,{i,1,hsdim}]];

(* Initializing angular momentum varialbles *)
lt=(norbitals-1)/2;
lstate=Sum[(lt-j)id[Global`state[1]][[j+1]],{j,0,norbitals-1}];

(* The number of particles in part B *)
nb=norbitals-na;


(* Calculating the reduced density matrices, and their eigenvalues *)

Clear[astate,bstate,astatepresent,bstatepresent,astatepos,bstatepos];
Clear[nlpair,nlpairpresent,nlpairapos,nlpairbpos,npairs,Global`ndata,cmat,svd];
adim=0;
bdim=0;
numnlpairs=0;


Do[
acurstate=base^nb fromdigits[id[Global`state[i]][[1;;na]],base];
bcurstate=fromdigits[id[Global`state[i]][[na+1;;norbitals]],base];
If[astatepresent[acurstate],Null,Null,
astatepresent[acurstate]=True;
adim++;
astate[adim]=acurstate;
astatepos[acurstate]=adim;];
If[bstatepresent[bcurstate],Null,Null,
bstatepresent[bcurstate]=True;
bdim++;
bstate[bdim]=bcurstate;
bstatepos[bcurstate]=bdim;];
currentnlpair={Plus@@id[Global`state[i]][[1;;na]],Sum[(lt-j)id[Global`state[i]][[j+1]],{j,0,na-1}]};
If[nlpairpresent[currentnlpair],
nlpairapos[currentnlpair]=Append[nlpairapos[currentnlpair],astatepos[acurstate]];
nlpairbpos[currentnlpair]=Append[nlpairbpos[currentnlpair],bstatepos[bcurstate]];
,Null,
nlpairpresent[currentnlpair]=True;numnlpairs++;nlpair[numnlpairs]=currentnlpair;
nlpairapos[currentnlpair]={astatepos[acurstate]};
nlpairbpos[currentnlpair]={bstatepos[bcurstate]};]
,{i,1,hsdim}];

Do[nlpairapos[nlpair[i]]=Union[nlpairapos[nlpair[i]]];nlpairbpos[nlpair[i]]=Union[nlpairbpos[nlpair[i]]],{i,1,numnlpairs}];

Do[cmat[nlpair[i]]=Table[With[{hspos=Global`stateposition[astate[i1]+bstate[j1]]},If[NumberQ[hspos],Global`b[hspos]hsnorm[[hspos]]deg[[hspos]]/norm,0]],{i1,nlpairapos[nlpair[i]]},{j1,nlpairbpos[nlpair[i]]}],{i,1,numnlpairs}];

Do[svd[nlpair[i]]=SingularValueList[cmat[nlpair[i]]//N],{i,1,numnlpairs}];

checknorm=Plus@@Flatten[Table[#^2&/@svd[nlpair[i]],{i,1,numnlpairs}]];
Print["Checking the norm gives: ",checknorm];

ententropy=-Plus@@Flatten[Table[2#^2Log[#]&/@DeleteCases[Chop[svd[nlpair[i]]],0],{i,1,numnlpairs}]];
Print["The entanglement entropy is: ",ententropy];


(* Collecting the data *)

nvalues=Union[Table[nlpair[i],{i,1,numnlpairs}][[All,1]]];

Global`nvalues=nvalues;
Do[npairs[i]=Cases[Table[nlpair[i],{i,1,numnlpairs}],x_/;x[[1]]==i],{i,nvalues}];

Clear[Global`ndata];
Do[Global`ndata[i]=DeleteCases[Flatten[Table[{j[[2]],-2Log[v]},{j,npairs[i]},{v,svd[{i,j[[2]]}]}],1],x_/;x[[2]]===Indeterminate],{i,nvalues}];

lvalues=Union[Table[nlpair[i],{i,1,numnlpairs}][[All,2]]];

Global`nlzstates=Table[If[n>=Min[nvalues],Count[Global`ndata[n],x_/;x[[1]]==l],0],{n,0,Max[nvalues]},{l,0,Max[lvalues],1/Length[Union[Mod[#,1]&/@lvalues]]}];

Global`lzstates=Plus@@Global`nlzstates;


];


(* Spinful states, both bosonic as well as fermionic *)

spinoes[na_]:=With[{},
(* Set the normalization *)
Piecewise[{
{onepartnorm[flux_,l_]:=spherenorm[flux,l];,Global`normalization=="sphere"},
{onepartnorm[flux_,l_]:=cftnorm[flux,l];,Global`normalization=="cft"},
{onepartnorm[flux_,l_]:=disknorm[flux,l];,Global`normalization=="disk"}}
,onepartnorm[flux_,l_]:=spherenorm[flux,l];];

base=Global`base;
nparticles=Global`nparticles;
norbitals=Global`norbitals;
hsdim=Global`hsdim;

(* Normalizing the state *)

hsnorm=Table[With[{vec=sid[Global`state[i]]},1/Product[onepartnorm[norbitals-1,j-1]^(vec[[1,j]]+vec[[2,j]])//N,
{j,1,norbitals}]],{i,1,hsdim}];

deg=Table[With[{vec=sid[Global`state[i]]},Sqrt[nparticles!/Product[vec[[1,j]]!*vec[[2,j]]!,{j,1,norbitals}]]//N],{i,1,hsdim}];

norm=Sqrt[Sum[(hsnorm[[i]]*deg[[i]]* Global`b[i])^2,{i,1,hsdim}]];

(* Initializing angular momentum varialbles *)
lt=(norbitals-1)/2;
lstate=Sum[(lt-j)*(sid[Global`state[1]][[1,j+1]]+sid[Global`state[1]][[2,j+1]]),{j,0,norbitals-1}];


(* The number of particles in part B *)
nb=norbitals-na;


(* Calculating the reduced density matrices, and their singular values *)

Clear[astate,bstate,astatepresent,bstatepresent,astatepos,bstatepos];
Clear[nlspair,nlspairpresent,nlspairapos,nlspairbpos];
adim=0;
bdim=0;
numnlspairs=0;

Do[
acurstate={base^nb fromdigits[sid[Global`state[i]][[1,1;;na]],base],base^nb fromdigits[sid[Global`state[i]][[2,1;;na]],base]};
bcurstate={fromdigits[sid[Global`state[i]][[1,na+1;;norbitals]],base],fromdigits[sid[Global`state[i]][[2,na+1;;norbitals]],base]};
If[astatepresent[acurstate],Null,Null,
astatepresent[acurstate]=True;
adim++;
astate[adim]=acurstate;
astatepos[acurstate]=adim;];
If[bstatepresent[bcurstate],Null,Null,
bstatepresent[bcurstate]=True;
bdim++;
bstate[bdim]=bcurstate;
bstatepos[bcurstate]=bdim;];
currentnlspair={Plus@@sid[Global`state[i]][[1,1;;na]]+Plus@@sid[Global`state[i]][[2,1;;na]],Sum[(lt-j)sid[Global`state[i]][[1,j+1]]+(lt-j)sid[Global`state[i]][[2,j+1]],{j,0,na-1}],1/2(Plus@@sid[Global`state[i]][[1,1;;na]]-Plus@@sid[Global`state[i]][[2,1;;na]])};
If[nlspairpresent[currentnlspair],
nlspairapos[currentnlspair]=Append[nlspairapos[currentnlspair],astatepos[acurstate]];
nlspairbpos[currentnlspair]=Append[nlspairbpos[currentnlspair],bstatepos[bcurstate]];
,Null,
nlspairpresent[currentnlspair]=True;numnlspairs++;nlspair[numnlspairs]=currentnlspair;
nlspairapos[currentnlspair]={astatepos[acurstate]};
nlspairbpos[currentnlspair]={bstatepos[bcurstate]};]
,{i,1,hsdim}];

Do[nlspairapos[nlspair[i]]=Union[nlspairapos[nlspair[i]]];nlspairbpos[nlspair[i]]=Union[nlspairbpos[nlspair[i]]],{i,1,numnlspairs}];

Do[cmat[nlspair[i]]=Table[With[{hspos=Global`stateposition[astate[i1]+bstate[j1]]},If[NumberQ[hspos],Global`b[hspos]hsnorm[[hspos]]deg[[hspos]]/norm,0]],{i1,nlspairapos[nlspair[i]]},{j1,nlspairbpos[nlspair[i]]}],{i,1,numnlspairs}];

Do[svd[nlspair[i]]=SingularValueList[cmat[nlspair[i]]//N],{i,1,numnlspairs}];

checknorm=Plus@@Flatten[Table[#^2&/@svd[nlspair[i]],{i,1,numnlspairs}]];
Print["Checking the norm gives: ",checknorm];

ententropy=-Plus@@Flatten[Table[2#^2Log[#]&/@DeleteCases[Chop[svd[nlspair[i]]],0],{i,1,numnlspairs}]];
Print["The entanglement entropy is: ",ententropy];

(* Collecting the data *)

(*
nvalues=Union[Table[nlspair[i],{i,1,numnlspairs}][[All,1]]];
Global`nvalues=nvalues;
svalues=Union[Table[nlspair[i],{i,1,numnlspairs}][[All,3]]];
Global`svalues=svalues;
Do[npairs[i]=Cases[Table[nlspair[i],{i,1,numnlspairs}],x_/;x[[1]]==i],{i,nvalues}];

nsvalues=Union[Table[nlspair[i],{i,1,numnlspairs}][[All,{1,3}]]];
Do[nspairs[i]=Cases[Table[nlspair[i],{i,1,numnlspairs}],x_/;x[[1]]==i[[1]]&&x[[3]]==i[[2]]],{i,nsvalues}];
*)

nlspairlist=Table[nlspair[i],{i,1,numnlspairs}];
Global`nlspairlist=nlspairlist;
nspairlist=Union[nlspairlist[[All,{1,3}]]];

Clear[Global`nsdata]
Do[Global`nsdata[i]=Flatten[Table[DeleteCases[Table[{j[[2]],-2Log[v]},{v,svd[j]}],x_/;x[[2]]===Indeterminate],{j,Cases[nlspairlist,x_/;x[[1]]==i[[1]]&&x[[3]]==i[[2]]]}],1],{i,nspairlist}];
(*
Clear[Global`nsdata];
Do[Global`nsdata[i]=DeleteCases[Table[{i[[2]],-2Log[v]},{v,svd[i]}],x_/;x[[2]]===Indeterminate],{i,nlspairlist}];
*)

nspairs=Cases[nspairlist,x_/;Global`nsdata[x]!={}];
Global`nspairs=nspairs;
Global`nvalues=Union[nspairs[[All,1]]];
Global`svalues=Union[nspairs[[All,2]]];
Global`lvalues=Union[Flatten[Table[Cases[nlspairlist,x_/;x[[1]]==i[[1]]&&x[[3]]==i[[2]]],{i,nspairs}],1][[All,2]]];

Global`nlzszstates=Table[If[Head[Global`nsdata[{n,s}]]===List,Count[Global`nsdata[{n,s}],x_/;x[[1]]==l],0],{n,0,Max[Global`nvalues]},{s,0,Max[Global`svalues],1/2},{l,0,Max[Global`lvalues],1/Length[Union[Mod[#,1]&/@Global`lvalues]]}];


];


End[ ]

EndPackage[ ]



==> anc/ParticleEntanglement.m <==
(* ::Package:: *)

BeginPackage["ParticleEntanglement`",{"SqueezeRoutines`"}]

(*

Eddy Ardonne and Nicolas Regnault

Squeeze Routines for polarized and spinful quantum Hall states,
bosonic as well as fermionic. Routines for the spinful case
are based on

The structure of spinful quantum Hall states: a squeezing perspective,
E. Ardonne, N. Regnault,
Phys. Rev. B 84, 205134 (2011),
arXiv:1107.2232.

See this paper for references for the polarized case, and for reference
about particle and orbital entanglement spectra.

Routines making use of the additional symmetries in case of L=0 and/or
S=0 states are not implemented in this version. A routine to calculate
only the number of solutions to the consistency condition via an
eigenvalue problem is not included either. Please contact E. Ardonne
about these (and possible other) issues.

*)


bosonpes::usage=
 "bosonpes[na] will calculate the particle entanglement spectrum with na particles in
  part A, for a (spinless) bosonic state."

fermionpes::usage=
 "fermionpes[na] will calculate the particle entanglement spectrum with na particles in
  part A, for a (spinless) fermionic state."

spinbosonpes::usage=
 "spinbosonpes[na] will calculate the particle entanglement spectrum with na particles in
  part A, for a spinful bosonic state."

spinfermionpes::usage=
 "spinfermionpes[na] will calculate the particle entanglement spectrum with na particles in
  part A, for a spinful fermionic state."

lmultiplets::usage=
 "lmultiplets[lzstates] gives the number of l multiplets, based on the number of
  lzstates (with lz values non-negagive). Note that no checks are done to see if
  total l is a good symmetry!"

lsmultiplets::usage=
 "lmultiplets[lzszstates] gives the number of l and multiplets, based on the number of
  lz and sz states (with lz and sz values non-negagive). Note that no checks are
  done to see if total l and s are good symmetries!"

lszmultiplets::usage=
 "lszmultiplets[lzszstates] gives the number of l multiplets for each positive sz,
  based on the number of lz ans sz states (with lz and sz values non-negagive). Note
  that no checks are done to see if total l is a good symmetry!"

datalsorted::usage=
 "Reduces the dataset data, such that only the highest lz values of l multiplets
  remain."

datalszsorted::usage=
 "Reduces the dataset data, such that only the highest lz values of l multiplets
  remain. Note that it is assumed that s is not a good quantum number."

datalssorted::usage=
 "Reduces the dataset data, such that only the highest lz and sz values of l and s
  multiplets remain. Degenerate multiplets will appear only once.
  No checks are done if l and s are good quantum numbers!"


Begin["`Private`"]

(** Some functions, needed to generate the root configurations, which
are subsequently used to generate the Hilbertspaces system A and B **)

lz[vec_]:=With[{norb=Length[vec]},Sum[(-(norb-1)/2-1+i)vec[[i]],{i,1,norb}]];

nfluxneeded[0,cellsize_,maxincell_]:=0;
nfluxneeded[Ne_/;Ne>0,cellsize_,maxincell_]:=cellsize( Ceiling[Ne/(maxincell)]-1)

firstconfig[Ne_,nflux_,cellsize_,maxincell_]:=
If[nflux<nfluxneeded[Ne,cellsize,maxincell],{},Table[If[Mod[i,cellsize]==0,Max[Min[maxincell,(Ne-i/cellsize  maxincell)],0],0],{i,0,nflux}]]

hsrootconfigs[Ne_,nflux_,cellsize_,maxincell_]:=
With[{fc=firstconfig[Ne,nflux,cellsize,maxincell]},
If[fc=={},{},
maxp=partition[Reverse[fc]];
res={fc};
While[
lz[res[[-1]]]<Abs[lz[fc]],
tobeincreased=Position[partition[res[[-1]]]-maxp,x_/;x<0,1,1][[1,1]];
res=Append[res,orbocc[ReplacePart[partition[res[[-1]]],tobeincreased->partition[res[[-1]]][[tobeincreased]]+1],nflux]];
];
res
]];

hsbosonrootconfigs[Ne_,nflux_]:=hsrootconfigs[Ne,nflux,1,Ne];
hsfermionrootconfigs[Ne_,nflux_]:=hsrootconfigs[Ne,nflux,1,1];
hsspinbosonrootconfigs[Ne_,nflux_]:=hsrootconfigs[Ne,nflux,1,Ne];
hsspinfermionrootconfigs[Ne_,nflux_]:=hsrootconfigs[Ne,nflux,1,2];

id[num_]:=integerdigits[num,Global`base,Global`norbitals]
fd[rp_]:=fromdigits[rp,Global`base]
sid[num_]:={id[num[[1]]],id[num[[2]]]}
sfd[rp_]:={fd[rp[[1]]],fd[rp[[2]]]}


disknorm[flux_,l_]:=1/Sqrt[2^l l!];
spherenorm[flux_,l_]:=Sqrt[Binomial[flux,l]];
cftnorm[flux_,l_]:=1;

Global`normalization="sphere";

(** Routines to generate the Hilbertspaces of the parts A and B of the system **)

(* Spinless bosons *)

bosonsqueezea[rp_]:=With[{},
norbitalsa=Length[rp];
nparticlesa=Plus@@rp;
base=Global`nparticles+1;
Clear[statea,statepositiona,statepresenta];
hsdima=1;
olddim=1;
currentdim=1;
statea[hsdima]=FromDigits[rp,base];
statepositiona[statea[hsdima]]=hsdima;
statepresenta[statea[hsdima]]=True;
new=True;
While[new,
new=False;
Do[currentpart=integerdigits[statea[i],base,norbitalsa];
If[currentpart[[i1]]>0&&currentpart[[j1]]>0,
newpart=Table[Piecewise[{{currentpart[[jj]]-1,jj==i1},{currentpart[[jj]]-1,jj==j1},{currentpart[[jj]]+2,jj==j1-1&&jj==i1+1},{currentpart[[jj]]+1,jj==i1+1},{currentpart[[jj]]+1,jj==j1-1}},currentpart[[jj]]],{jj,1,norbitalsa}];
newstate=FromDigits[newpart,base];
If[statepresenta[newstate],Null,Null,
new=True;hsdima++;statea[hsdima]=newstate;
statepositiona[newstate]=hsdima;statepresenta[newstate]=True;
];
];
,{i,olddim,currentdim},{j1,3,norbitalsa},{i1,1,j1-2}];
olddim=currentdim+1;currentdim=hsdima;
];
]

bosonsqueezeb[rp_]:=With[{},
norbitalsb=Length[rp];
nparticlesb=Plus@@rp;
base=Global`nparticles+1;
Clear[stateb,statepositionb,statepresentb];
hsdimb=1;
olddim=1;
currentdim=1;
stateb[hsdimb]=FromDigits[rp,base];
statepositionb[stateb[hsdimb]]=hsdimb;
statepresentb[stateb[hsdimb]]=True;
new=True;
While[new,
new=False;
Do[currentpart=integerdigits[stateb[i],base,norbitalsb];
If[currentpart[[i1]]>0&&currentpart[[j1]]>0,
newpart=Table[Piecewise[{{currentpart[[jj]]-1,jj==i1},{currentpart[[jj]]-1,jj==j1},{currentpart[[jj]]+2,jj==j1-1&&jj==i1+1},{currentpart[[jj]]+1,jj==i1+1},{currentpart[[jj]]+1,jj==j1-1}},currentpart[[jj]]],{jj,1,norbitalsb}];
newstate=FromDigits[newpart,base];
If[statepresentb[newstate],Null,Null,
new=True;hsdimb++;stateb[hsdimb]=newstate;
statepositionb[newstate]=hsdimb;statepresentb[newstate]=True;
];
];
,{i,olddim,currentdim},{j1,3,norbitalsb},{i1,1,j1-2}];
olddim=currentdim+1;currentdim=hsdimb;
];
]


(* Spinless fermions *)

fermionsqueezea[rp_]:=With[{},
norbitals=Length[rp];
base=2;
Clear[statea,statepositiona,statepresenta];
hsdima=1;
olddim=1;
currentdim=1;
statea[hsdima]=FromDigits[rp,base];
statepositiona[statea[hsdima]]=hsdima;
statepresenta[statea[hsdima]]=True;
new=True;
While[new,
new=False;
Do[currentpart=integerdigits[statea[i],base,norbitals];
If[currentpart[[i1]]>0&&currentpart[[j1]]>0&&currentpart[[i1+1]]==currentpart[[j1-1]]==0,
newpart=Table[Piecewise[{{currentpart[[jj]]-1,jj==i1},{currentpart[[jj]]-1,jj==j1},{currentpart[[jj]]+2,jj==j1-1&&jj==i1+1},{currentpart[[jj]]+1,jj==i1+1},{currentpart[[jj]]+1,jj==j1-1}},currentpart[[jj]]],{jj,1,norbitals}];
newstate=FromDigits[newpart,base];
If[statepresenta[newstate],Null,Null,
new=True;hsdima++;statea[hsdima]=newstate;
statepositiona[newstate]=hsdima;statepresenta[newstate]=True;
];
];
,{i,olddim,currentdim},{j1,4,norbitals},{i1,1,j1-3}];
olddim=currentdim+1;currentdim=hsdima;
];
]

fermionsqueezeb[rp_]:=With[{},
norbitals=Length[rp];
base=2;
Clear[stateb,statepositionb,statepresentb];
hsdimb=1;
olddim=1;
currentdim=1;
stateb[hsdimb]=FromDigits[rp,base];
statepositionb[stateb[hsdimb]]=hsdimb;
statepresentb[stateb[hsdimb]]=True;
new=True;
While[new,
new=False;
Do[currentpart=integerdigits[stateb[i],base,norbitals];
If[currentpart[[i1]]>0&&currentpart[[j1]]>0&&currentpart[[i1+1]]==currentpart[[j1-1]]==0,
newpart=Table[Piecewise[{{currentpart[[jj]]-1,jj==i1},{currentpart[[jj]]-1,jj==j1},{currentpart[[jj]]+2,jj==j1-1&&jj==i1+1},{currentpart[[jj]]+1,jj==i1+1},{currentpart[[jj]]+1,jj==j1-1}},currentpart[[jj]]],{jj,1,norbitals}];
newstate=FromDigits[newpart,base];
If[statepresentb[newstate],Null,Null,
new=True;hsdimb++;stateb[hsdimb]=newstate;
statepositionb[newstate]=hsdimb;statepresentb[newstate]=True;
];
];
,{i,olddim,currentdim},{j1,4,norbitals},{i1,1,j1-3}];
olddim=currentdim+1;currentdim=hsdimb;
];
]

(* Spinful bosons *)

spinbosonsqueezeintt[rp_]:=With[{},
norbitals=Length[rp];
base=Global`nparticles+1;
Clear[intstate,intstateposition,intstatepresent];
inthsdim=1;
olddim=1;
currentdim=1;
intstate[inthsdim]=FromDigits[rp,base];
intstateposition[intstate[inthsdim]]=inthsdim;
intstatepresent[intstate[inthsdim]]=True;
new=True;
While[new,
new=False;
Do[currentpart=integerdigits[intstate[i],base,norbitals];
If[currentpart[[i1]]>0&&currentpart[[j1]]>0,
newpart=Table[Piecewise[{{currentpart[[jj]]-1,jj==i1},{currentpart[[jj]]-1,jj==j1},{currentpart[[jj]]+2,jj==j1-1&&jj==i1+1},{currentpart[[jj]]+1,jj==i1+1},{currentpart[[jj]]+1,jj==j1-1}},currentpart[[jj]]],{jj,1,norbitals}];
newstate=FromDigits[newpart,base];
If[intstatepresent[newstate],Null,Null,
new=True;inthsdim++;intstate[inthsdim]=newstate;
intstateposition[newstate]=inthsdim;intstatepresent[newstate]=True;
];
];
,{i,olddim,currentdim},{j1,3,norbitals},{i1,1,j1-2}];
olddim=currentdim+1;currentdim=inthsdim;
];
]

addspinbosona[nu_,nd_]:=With[{},
Clear[statea,statepositiona,statepresenta];
nup=nu;
ndown=nd;
sd=spindist[nup,ndown];
hsdima=0;
Do[dist=integerdigits[intstate[i1],base,norbitals];orb=orbtopart[dist];Do[newpart=Catch[Module[{res=Table[0,{s,1,2},{i,1,Length[dist]}]},Do[res[[sd[[i,j]],orb[[j]]]]++,{j,1,nup+ndown}];Throw[res]]];
newstate=spinfromdigits[newpart,base];
If[statepresenta[newstate],Null,Null,hsdima++;statea[hsdima]=newstate;statepositiona[newstate]=hsdima;statepresenta[newstate]=True;]
,{i,1,Length[sd]}]
,{i1,1,inthsdim}]
]


addspinbosonb[nu_,nd_]:=With[{},
Clear[stateb,statepositionb,statepresentb];
nup=nu;
ndown=nd;
sd=spindist[nup,ndown];
hsdimb=0;
Do[dist=integerdigits[intstate[i1],base,norbitals];orb=orbtopart[dist];Do[newpart=Catch[Module[{res=Table[0,{s,1,2},{i,1,Length[dist]}]},Do[res[[sd[[i,j]],orb[[j]]]]++,{j,1,nup+ndown}];Throw[res]]];
newstate=spinfromdigits[newpart,base];
If[statepresentb[newstate],Null,Null,hsdimb++;stateb[hsdimb]=newstate;statepositionb[newstate]=hsdimb;statepresentb[newstate]=True;]
,{i,1,Length[sd]}]
,{i1,1,inthsdim}]
]

spinbosonsqueezea[rp_,nup_,ndown_]:=With[{},spinbosonsqueezeintt[rp];addspinbosona[nup,ndown]]

spinbosonsqueezeb[rp_,nup_,ndown_]:=With[{},spinbosonsqueezeintt[rp];addspinbosonb[nup,ndown]]


(* Spinful fermions *)

spinfermionsqueezeintt[rp_]:=With[{},
norbitals=Length[rp];
base=3;
Clear[intstate,intstateposition,intstatepresent];
inthsdim=1;
olddim=1;
currentdim=1;
intstate[inthsdim]=FromDigits[rp,base];
intstateposition[intstate[inthsdim]]=inthsdim;
intstatepresent[intstate[inthsdim]]=True;
new=True;
While[new,
new=False;
Do[currentpart=integerdigits[intstate[i],base,norbitals];
If[currentpart[[i1]]>0&&currentpart[[j1]]>0&&If[i1==j1-2,currentpart[[i1+1]]==0,currentpart[[i1+1]]<2&&currentpart[[j1-1]]<2],
newpart=Table[Piecewise[{{currentpart[[jj]]-1,jj==i1},{currentpart[[jj]]-1,jj==j1},{currentpart[[jj]]+2,jj==j1-1&&jj==i1+1},{currentpart[[jj]]+1,jj==i1+1},{currentpart[[jj]]+1,jj==j1-1}},currentpart[[jj]]],{jj,1,norbitals}];
newstate=FromDigits[newpart,base];
If[intstatepresent[newstate],Null,Null,
new=True;inthsdim++;intstate[inthsdim]=newstate;
intstateposition[newstate]=inthsdim;intstatepresent[newstate]=True;
];
];
,{i,olddim,currentdim},{j1,3,norbitals},{i1,1,j1-2}];
olddim=currentdim+1;currentdim=inthsdim;
];
]

addspinfermiona[nu_,nd_]:=With[{},
Clear[statea,statepositiona,statepresenta];
base=2;
nup=nu;
ndown=nd;
sd=spindist[nup,ndown];
hsdima=0;
Do[dist=integerdigits[intstate[i1],3,norbitals];orb=orbtopart[dist];Do[newpart=Catch[Module[{res=Table[0,{s,1,2},{i,1,Length[dist]}]},Do[res[[sd[[i,j]],orb[[j]]]]++,{j,1,nup+ndown}];Throw[res]]];
If[FreeQ[newpart,2],
newstate=spinfromdigits[newpart,base];
If[statepresenta[newstate],Null,Null,hsdima++;statea[hsdima]=newstate;statepositiona[newstate]=hsdima;statepresenta[newstate]=True;]]
,{i,1,Length[sd]}]
,{i1,1,inthsdim}]
]

addspinfermionb[nu_,nd_]:=With[{},
Clear[stateb,statepositionb,statepresentb];
base=2;
nup=nu;
ndown=nd;
sd=spindist[nup,ndown];
hsdimb=0;
Do[dist=integerdigits[intstate[i1],3,norbitals];orb=orbtopart[dist];Do[newpart=Catch[Module[{res=Table[0,{s,1,2},{i,1,Length[dist]}]},Do[res[[sd[[i,j]],orb[[j]]]]++,{j,1,nup+ndown}];Throw[res]]];
If[FreeQ[newpart,2],
newstate=spinfromdigits[newpart,base];
If[statepresentb[newstate],Null,Null,hsdimb++;stateb[hsdimb]=newstate;statepositionb[newstate]=hsdimb;statepresentb[newstate]=True;]]
,{i,1,Length[sd]}]
,{i1,1,inthsdim}]
]

spinfermionsqueezea[rp_,nup_,ndown_]:=With[{},spinfermionsqueezeintt[rp];addspinfermiona[nup,ndown]]

spinfermionsqueezeb[rp_,nup_,ndown_]:=With[{},spinfermionsqueezeintt[rp];addspinfermionb[nup,ndown]]





(** Routines to calculate the particle entanglement spectrum **)

(* Spinless bosons *)


bosonpes[na_]:=With[{},

(* Set the normalization *)
Piecewise[{
{onepartnorm[flux_,l_]:=spherenorm[flux,l];,Global`normalization=="sphere"},
{onepartnorm[flux_,l_]:=cftnorm[flux,l];,Global`normalization=="cft"},
{onepartnorm[flux_,l_]:=disknorm[flux,l];,Global`normalization=="disk"}}
,onepartnorm[flux_,l_]:=spherenorm[flux,l];];

nparticles=Global`nparticles;
norbitals=Global`norbitals;
hsdim=Global`hsdim;

(* Normalizing the state *)

hsnorm=Table[With[{vec=id[Global`state[i]]},1/Product[onepartnorm[norbitals-1,j-1]^(vec[[j]])//N,
{j,1,norbitals}]],{i,1,hsdim}];

deg=Table[With[{vec=id[Global`state[i]]},Sqrt[nparticles!/Product[id[Global`state[i]][[j]]!//N,{j,1,norbitals}]]],{i,1,hsdim}];

norm=Sqrt[Sum[(hsnorm[[i]]*deg[[i]]* Global`b[i])^2,{i,1,hsdim}]];

(* Initializing angular momentum varialbles *)
lt=(norbitals-1)/2;
lstate=Sum[(lt-j)id[Global`state[1]][[j+1]],{j,0,norbitals-1}];

(* The number of particles in part B *)
nb=nparticles-na;

rootconfigsa=hsbosonrootconfigs[na,norbitals-1];
rootconfigsb=hsbosonrootconfigs[nb,norbitals-1];
lzvaluesa=lz/@rootconfigsa;
lzvaluesb=lz/@rootconfigsb;

(* Calculating the reduced density matrices, and their singular values *)
Do[
apos=Position[lzvaluesa,lzval][[1,1]];
bpos=Position[lzvaluesb,lstate-lzval][[1,1]];
bosonsqueezea[rootconfigsa[[apos]]];
bosonsqueezeb[rootconfigsb[[bpos]]];
dega=Table[With[{vec=id[statea[i]]},Sqrt[na!/Product[id[statea[i]][[j]]!//N,{j,1,norbitals}]]],{i,1,hsdima}];
degb=Table[With[{vec=id[stateb[i]]},Sqrt[nb!/Product[id[stateb[i]][[j]]!//N,{j,1,norbitals}]]],{i,1,hsdimb}];
cmat[lzval]=Table[With[{hspos=Global`stateposition[statea[i]+stateb[j]]},If[NumberQ[hspos],Global`b[hspos] dega[[i]] degb[[j]]hsnorm[[hspos]]/norm,0]],{i,1,hsdima},{j,1,hsdimb}];
svd[lzval]=SingularValueList[cmat[lzval]//N]//Chop;
Global`svd[lzval]=svd[lzval];
,{lzval,lzvaluesa}];

checknorm=Plus@@Flatten[Table[#^2&/@svd[lzval],{lzval,lzvaluesa}]];
Print["Checking the norm gives: ",checknorm];

ententropy=-Plus@@Flatten[Table[2#^2 Log[#]&/@DeleteCases[Chop[svd[lzval]],0],{lzval,lzvaluesa}]];
Print["The entanglement entropy is: ",ententropy];

(* Collecting the data *)
Clear[data];
Global`lzpresent={};
Do[
If[DeleteCases[svd[lzval],0]=={},Null,
Global`lzpresent=Append[Global`lzpresent,lzval];
data[lzval]=Table[{lzval,-2Log[i]},{i,svd[lzval]}]
];
,{lzval,lzvaluesa}];

Global`data=Flatten[Table[data[i],{i,Global`lzpresent}],1];

lzdatarange=Cases[Global`lzpresent,x_/;x>=0];
Global`lzstates=Table[Count[Global`data,x_/;x[[1]]==l],{l,lzdatarange}];

];





(* Spinless fermions *)

fermionpes[na_]:=With[{},
(* Set the normalization *)
Piecewise[{
{onepartnorm[flux_,l_]:=spherenorm[flux,l];,Global`normalization=="sphere"},
{onepartnorm[flux_,l_]:=cftnorm[flux,l];,Global`normalization=="cft"},
{onepartnorm[flux_,l_]:=disknorm[flux,l];,Global`normalization=="disk"}}
,onepartnorm[flux_,l_]:=spherenorm[flux,l];];

nparticles=Global`nparticles;
norbitals=Global`norbitals;
hsdim=Global`hsdim;

(* Normalizing the state *)

hsnorm=Table[With[{vec=id[Global`state[i]]},1/Product[onepartnorm[norbitals-1,j-1]^(vec[[j]])//N,
{j,1,norbitals}]],{i,1,hsdim}];

norm=Sqrt[nparticles! Sum[(hsnorm[[i]]* Global`b[i])^2,{i,1,hsdim}]];

(* Initializing angular momentum varialbles *)
lt=(norbitals-1)/2;
lstate=Sum[(lt-j)id[Global`state[1]][[j+1]],{j,0,norbitals-1}];

(* The number of particles in part B *)
nb=nparticles-na;

rootconfigsa=hsfermionrootconfigs[na,norbitals-1];
rootconfigsb=hsfermionrootconfigs[nb,norbitals-1];
lzvaluesa=lz/@rootconfigsa;
lzvaluesb=lz/@rootconfigsb;

(* Calculating the reduced density matrices, and their singular values *)
Do[
apos=Position[lzvaluesa,lzval][[1,1]];
bpos=Position[lzvaluesb,lstate-lzval][[1,1]];
fermionsqueezea[rootconfigsa[[apos]]];
fermionsqueezeb[rootconfigsb[[bpos]]];
cmat[lzval]=Table[With[
{hspos=Global`stateposition[statea[i]+stateb[j]],
occapos=Flatten[Position[id[statea[i]],1]],
occbpos=Flatten[Position[id[stateb[j]],1]]},
If[NumberQ[hspos],Signature[Flatten[Append[occapos,occbpos]]]*Global`b[hspos]*Sqrt[na! * nb!]* hsnorm[[hspos]]/norm,0]],{i,1,hsdima},{j,1,hsdimb}];

svd[lzval]=SingularValueList[cmat[lzval]//N]//Chop;
Global`svd[lzval]=svd[lzval];
,{lzval,lzvaluesa}];

checknorm=Plus@@Flatten[Table[#^2&/@svd[lzval],{lzval,lzvaluesa}]];
Print["Checking the norm gives: ",checknorm];

ententropy=-Plus@@Flatten[Table[2#^2 Log[#]&/@DeleteCases[Chop[svd[lzval]],0],{lzval,lzvaluesa}]];
Print["The entanglement entropy is: ",ententropy];

(* Collecting the data *)
Clear[data];
Global`lzpresent={};
Do[
If[DeleteCases[svd[lzval],0]=={},Null,
Global`lzpresent=Append[Global`lzpresent,lzval];
data[lzval]=Table[{lzval,-2Log[i]},{i,svd[lzval]}]
];
,{lzval,lzvaluesa}];

Global`data=Flatten[Table[data[i],{i,Global`lzpresent}],1];

lzdatarange=Cases[Global`lzpresent,x_/;x>=0];
Global`lzstates=Table[Count[Global`data,x_/;x[[1]]==l],{l,lzdatarange}];


];



(* Spinful bosons *)

spinbosonpes[na_]:=With[{},
(* Set the normalization *)
Piecewise[{
{onepartnorm[flux_,l_]:=spherenorm[flux,l];,Global`normalization=="sphere"},
{onepartnorm[flux_,l_]:=cftnorm[flux,l];,Global`normalization=="cft"},
{onepartnorm[flux_,l_]:=disknorm[flux,l];,Global`normalization=="disk"}}
,onepartnorm[flux_,l_]:=spherenorm[flux,l];];

nparticles=Global`nparticles;
norbitals=Global`norbitals;
hsdim=Global`hsdim;

(* Normalizing the state *)

hsnorm=Table[With[{vec=sid[Global`state[i]]},1/Product[onepartnorm[norbitals-1,j-1]^(vec[[1,j]]+vec[[2,j]])//N,
{j,1,norbitals}]],{i,1,hsdim}];

deg=Table[With[{vec=sid[Global`state[i]]},Sqrt[nparticles!/Product[vec[[1,j]]!*vec[[2,j]]!,{j,1,norbitals}]]//N],{i,1,hsdim}];

norm=Sqrt[Sum[(hsnorm[[i]]*deg[[i]]* Global`b[i])^2,{i,1,hsdim}]];

(* Initializing angular momentum varialbles *)
lt=(norbitals-1)/2;
lstate=Sum[(lt-j)*(sid[Global`state[1]][[1,j+1]]+sid[Global`state[1]][[2,j+1]]),{j,0,norbitals-1}];
sstate=(Plus@@(sid[Global`state[1]][[1]]))-(Plus@@(sid[Global`state[1]][[2]]));


(* The number of particles in part B *)
nb=nparticles-na;

rootconfigsa=hsspinbosonrootconfigs[na,norbitals-1];
rootconfigsb=hsspinbosonrootconfigs[nb,norbitals-1];
lzvaluesa=lz/@rootconfigsa;
lzvaluesb=lz/@rootconfigsb;
szvaluesa=Table[i,{i,-na/2,na/2}];
szvaluesb=Table[i,{i,-nb/2,nb/2}];

szlzpresent={};
szpresent={};
lzpresent={};


(* Calculating the reduced density matrices, and their singular values *)
Do[
apos=Position[lzvaluesa,lzval][[1,1]];
bpos=Position[lzvaluesb,lstate-lzval][[1,1]];


spinbosonsqueezea[rootconfigsa[[apos]],na/2-szval,na/2+szval];
spinbosonsqueezeb[rootconfigsb[[bpos]],nb/2+szval+sstate/2,nb/2-szval-sstate/2];

If[
hsdima>0&&hsdimb>0,
dega=Table[With[{vec=sid[statea[i]]},Sqrt[na!/Product[vec[[1,j]]!vec[[2,j]]!//N,{j,1,norbitals}]]],{i,1,hsdima}];
degb=Table[With[{vec=sid[stateb[i]]},Sqrt[nb!/Product[vec[[1,j]]!vec[[2,j]]!//N,{j,1,norbitals}]]],{i,1,hsdimb}];
szlzpresent=Append[szlzpresent,{szval,lzval}];
szpresent=Union[Append[szpresent,szval]];
lzpresent=Union[Append[lzpresent,lzval]];
cmat[{szval,lzval}]=Table[With[{hspos=Global`stateposition[statea[i]+stateb[j]]},If[NumberQ[hspos],Global`b[hspos]* dega[[i]]* degb[[j]]*hsnorm[[hspos]]/norm,0]],{i,1,hsdima},{j,1,hsdimb}];
svd[{szval,lzval}]=SingularValueList[cmat[{szval,lzval}]//N]//Chop;
Global`svd[{szval,lzval}]=svd[{szval,lzval}];
]
,{lzval,lzvaluesa},{szval,szvaluesa}];

checknorm=Plus@@Flatten[Table[#^2&/@svd[szlzval],{szlzval,szlzpresent}]];
Print["Checking the norm gives: ",checknorm];

ententropy=-Plus@@Flatten[Table[2 * #^2 Log[#]& /@DeleteCases[Chop[svd[szlzval]],0],{szlzval,szlzpresent}]];
Print["The entanglement entropy is: ",ententropy];

(* Collecting the data *)
Clear[data];
Global`szlzpresent={};
Do[
If[DeleteCases[svd[{szval,lzval}],0]=={},Null,
Global`szlzpresent=Append[Global`szlzpresent,{szval,lzval}];
data[{szval,lzval}]=Table[{lzval,-2Log[i]},{i,svd[{szval,lzval}]}]
]
,{szval,szpresent},{lzval,Cases[szlzpresent,x_/;x[[1]]==szval][[All,2]]}];

szrange=Cases[szpresent,x_/;x>=0];
Global`data=Table[Flatten[Table[data[{szval,i}],{i,Cases[Global`szlzpresent,x_/;x[[1]]==szval][[All,2]]}],1],{szval,szrange}];

szdatarange=Cases[Union[Global`szlzpresent[[All,1]]],x_/;x>=0];
lzdatarange=Cases[Union[Global`szlzpresent[[All,2]]],x_/;x>=0];

Global`lzszstates=Table[Count[Global`data[[s]],x_/;x[[1]]==l],{s,1,Length[Global`data]},{l,lzdatarange}];

];

(* Spinful fermions *)

spinfermionpes[na_]:=With[{},
(* Set the normalization *)
Piecewise[{
{onepartnorm[flux_,l_]:=spherenorm[flux,l];,Global`normalization=="sphere"},
{onepartnorm[flux_,l_]:=cftnorm[flux,l];,Global`normalization=="cft"},
{onepartnorm[flux_,l_]:=disknorm[flux,l];,Global`normalization=="disk"}}
,onepartnorm[flux_,l_]:=spherenorm[flux,l];];

nparticles=Global`nparticles;
norbitals=Global`norbitals;
hsdim=Global`hsdim;

(* Normalizing the state *)

hsnorm=Table[With[{vec=sid[Global`state[i]]},1/Product[onepartnorm[norbitals-1,j-1]^(vec[[1,j]]+vec[[2,j]])//N,
{j,1,norbitals}]],{i,1,hsdim}];


norm=Sqrt[nparticles! * Sum[(hsnorm[[i]]* Global`b[i])^2,{i,1,hsdim}]];

(* Initializing angular momentum varialbles *)
lt=(norbitals-1)/2;
lstate=Sum[(lt-j)*(sid[Global`state[1]][[1,j+1]]+sid[Global`state[1]][[2,j+1]]),{j,0,norbitals-1}];
sstate=(Plus@@(sid[Global`state[1]][[1]]))-(Plus@@(sid[Global`state[1]][[2]]));


(* The number of particles in part B *)
nb=nparticles-na;

rootconfigsa=hsspinfermionrootconfigs[na,norbitals-1];
rootconfigsb=hsspinfermionrootconfigs[nb,norbitals-1];
lzvaluesa=lz/@rootconfigsa;
lzvaluesb=lz/@rootconfigsb;
szvaluesa=Table[i,{i,-na/2,na/2}];
szvaluesb=Table[i,{i,-nb/2,nb/2}];

szlzpresent={};
szpresent={};
lzpresent={};


(* Calculating the reduced density matrices, and their singular values *)
Do[
apos=Position[lzvaluesa,lzval][[1,1]];
bpos=Position[lzvaluesb,lstate-lzval][[1,1]];


spinfermionsqueezea[rootconfigsa[[apos]],na/2-szval,na/2+szval];
spinfermionsqueezeb[rootconfigsb[[bpos]],nb/2+szval+sstate/2,nb/2-szval-sstate/2];

If[
hsdima>0&&hsdimb>0,
szlzpresent=Append[szlzpresent,{szval,lzval}];
szpresent=Union[Append[szpresent,szval]];
lzpresent=Union[Append[lzpresent,lzval]];
cmat[{szval,lzval}]=Table[With[
{hspos=Global`stateposition[statea[i]+stateb[j]],
occaposup=Flatten[Position[sid[statea[i]][[1]],1]],
occbposup=Flatten[Position[sid[stateb[j]][[1]],1]],
occaposdown=Flatten[Position[sid[statea[i]][[2]],1]],
occbposdown=Flatten[Position[sid[stateb[j]][[2]],1]]}
,If[NumberQ[hspos],Global`b[hspos]*Signature[Flatten[Append[occaposup,occbposup]]]*Signature[Flatten[Append[occaposdown,occbposdown]]]*Sqrt[na! * nb!]*hsnorm[[hspos]]/norm,0]],{i,1,hsdima},{j,1,hsdimb}];
svd[{szval,lzval}]=SingularValueList[cmat[{szval,lzval}]//N]//Chop;
Global`svd[{szval,lzval}]=svd[{szval,lzval}];
]
,{lzval,lzvaluesa},{szval,szvaluesa}];

checknorm=Plus@@Flatten[Table[#^2&/@svd[szlzval],{szlzval,szlzpresent}]];
Print["Checking the norm gives: ",checknorm];

ententropy=-Plus@@Flatten[Table[2 * #^2 Log[#]& /@DeleteCases[Chop[svd[szlzval]],0],{szlzval,szlzpresent}]];
Print["The entanglement entropy is: ",ententropy];

(* Collecting the data *)
Clear[data];
Global`szlzpresent={};
Do[
If[DeleteCases[svd[{szval,lzval}],0]=={},Null,
Global`szlzpresent=Append[Global`szlzpresent,{szval,lzval}];
data[{szval,lzval}]=Table[{lzval,-2Log[i]},{i,svd[{szval,lzval}]}]
]
,{szval,szpresent},{lzval,Cases[szlzpresent,x_/;x[[1]]==szval][[All,2]]}];

szrange=Cases[szpresent,x_/;x>=0];
Global`data=Table[Flatten[Table[data[{szval,i}],{i,Cases[Global`szlzpresent,x_/;x[[1]]==szval][[All,2]]}],1],{szval,szrange}];


szdatarange=Cases[Union[Global`szlzpresent[[All,1]]],x_/;x>=0];
lzdatarange=Cases[Union[Global`szlzpresent[[All,2]]],x_/;x>=0];

Global`lzszstates=Table[Count[Global`data[[s]],x_/;x[[1]]==l],{s,1,Length[Global`data]},{l,lzdatarange}];


];


(**  Some routines, to extract the l and s (or sz) multiplet from the
number of lz and sz multiplets, as stored in the matrix lzszstates, which only
contains the number of lz & sz states, with non-negative lz and sz !! **)

lmultiplets[vec_]:=With[{dim=Length[vec]},
Table[If[l<dim,vec[[l]]-vec[[l+1]],vec[[l]]],{l,1,dim}]];


lszmultiplets[mat_]:=With[{dims=Dimensions[mat]},
Table[If[l<dims[[2]],mat[[s,l]]-mat[[s,l+1]],mat[[s,l]]],{s,1,dims[[1]]},{l,1,dims[[2]]}]];

lsmultiplets[mat_]:=With[{dims=Dimensions[mat]},
Table[
Piecewise[{
{mat[[s,l]]-mat[[s,l+1]]-(mat[[s+1,l]]-mat[[s+1,l+1]]),l<dims[[2]]&&s<dims[[1]]},
{mat[[s,l]]-mat[[s,l+1]],l<dims[[2]]&&s==dims[[1]]},
{mat[[s,l]]-mat[[s+1,l]],l==dims[[2]]&&s<dims[[1]]},
{mat[[s,l]],l==dims[[2]]&&s==dims[[1]]}}]
,{s,1,dims[[1]]},{l,1,dims[[2]]}]];


(* Some routines to sort the data according to the highest lz (and sz) values of
l (and s) multiplets *)

datalsorted:=With[{rdata=Table[Round[Global`data[[i,2]],10^(-10)],{i,1,Length[Global`data]}],rdatau=Union[Table[Round[Global`data[[i,2]],10^(-10)],{i,1,Length[Global`data]}]]},
Table[{Max[Global`data[[Flatten[Position[rdata,rdatau[[j]]]],1]]],rdatau[[j]]//N},{j,1,Length[rdatau]}]
];

datalszsorted:=Table[With[{rdata=Table[Round[Global`data[[sz,i,2]],10^(-10)],{i,1,Length[Global`data[[sz]]]}],rdatau=Union[Table[Round[Global`data[[sz,i,2]],10^(-10)],{i,1,Length[Global`data[[sz]]]}]]},
Table[{Max[Global`data[[sz,Flatten[Position[rdata,rdatau[[j]]]],1]]],rdatau[[j]]//N},{j,1,Length[rdatau]}]
],{sz,1,Length[szdatarange]}];

datalssorted:=Module[{datalist,rdatalist,rdata,rdatau,datalistls},
datalist=Flatten[Table[{Global`data[[si,j,1]],si,Global`data[[si,j,2]]},{si,1,Length[szdatarange]},{j,1,Length[Global`data[[si]]]}],1];
rdatalist=Table[{datalist[[i,1]],datalist[[i,2]],Round[datalist[[i,3]],10^(-10)]},{i,1,Length[datalist]}];
rdata=rdatalist[[All,3]];
rdatau=Union[rdata];
datalistls=Table[{Max[rdatalist[[Flatten[Position[rdatalist,rdatau[[i]]]],1]]],Max[rdatalist[[Flatten[Position[rdatalist,rdatau[[i]]]],2]]],rdatau[[i]]//N},{i,1,Length[rdatau]}];
Table[Cases[datalistls,x_/;x[[2]]==si][[All,{1,3}]],{si,1,Length[szdatarange]}]
]



End[ ]

EndPackage[ ]



==> anc/SqueezeRoutines.m <==
(* ::Package:: *)

BeginPackage["SqueezeRoutines`"]

(*

Eddy Ardonne and Nicolas Regnault

Squeeze Routines for polarized and spinful quantum Hall states,
bosonic as well as fermionic. Routines for the spinful case
are based on

The structure of spinful quantum Hall states: a squeezing perspective,
E. Ardonne, N. Regnault,
Phys. Rev. B 84, 205134 (2011),
arXiv:1107.2232.

See this paper for references for the polarized case, and for reference
about particle and orbital entanglement spectra.

Routines making use of the additional symmetries in case of L=0 and/or
S=0 states are not implemented in this version. A routine to calculate
only the number of solutions to the consistency condition via an
eigenvalue problem is not included either. Please contact E. Ardonne
about these (and possible other) issues.

*)

bosonsqueeze::usage=
 "bonsonsqueeze[rp_] generetes the squeezed Hilbert space, from the
  root partition rp, assuming that the particles are spinless bosons."

fermionsqueeze::usage=
 "fermionsqueeze[rc_] generetes the squeezed Hilbert space, from the
  root configuration rc, assuming that the particles are spinless fermions.
  No checks are done to see if the root configuration qualifies!"

spinbosonsqueeze::usage=
 "spinbosonsqueeze[rc_,nup,ndown] generetes the squeezed Hilbert space, from the
  root configuration rc, assuming that the particles are spinful bosons, with
  nup spin-up particles, and ndown spin-down particles."

spinfermionsqueeze::usage=
 "spinfermionsqueeze[rc_,nup,ndown] generetes the squeezed Hilbert space, from the
  root configuration rc, assuming that the particles are spinful fermions, with
  nup spin-up particles, and ndown spin-down particles.
  No checks are done to see if the root configuration qualifies!"

bosonlplus::usage=
 "bosonlplus generates the L+ conditions for polarized boson states."

fermionlplus::usage=
 "fermionlplus generates the L+ conditions for polarized fermion states."

spinbosonlplus::usage=
 "spinbosonlplus generates the L+ conditions for spinful boson states."

spinfermionlplus::usage=
 "spinfermionlplus generates the L+ conditions for spinful fermion states."

spinbosonsplus::usage=
 "spinbosonsplus generates the S+ conditions for spinful boson states."

spinfermionsplus::usage=
 "spinfermionsplus generates the S+ conditions for spinful fermion states."

showstatenum::usage=
 "showstatenum[i] gives the state with label `i' in the number representation."

showstateorb::usage=
 "showstateorb[i] gives the state with label `i' in the orbital representation."

solveall::usage=
 "Solve the L+ (and S+ if applicable) conditions exactly. It is assumed that
  no additional conditions are present. The solutions are storedin b[i], and the
  number of solutions is returned."
 
solveallcond::usage=
 "Solve the L+ (and S+ if applicable) conditions, in addition to the extra conditions
  specified via `condlist' exactly. The solutions are stored in b[i], and the number
  of solutions is returned."

solveallnum::usage=
 "Solve the L+ (and S+ if applicable) conditions exactly. It is assumed that
  no additional conditions are present. The solutions are stored in b[i], and the
  number of solutions is returned."
 
solveallcondnum::usage=
 "Solve the L+ (and S+ if applicable) conditions, in addition to the extra conditions
  specified via `condlist' exactly. The solutions are stored in b[i], and the number
  of solutions is returned."

bosonpol::usage=
 "Generate the explicit symmetric polynomial, based on the stored basis, and the
  coefficients b[i], in terms of the variables z[i]."

fermionpol::usage=
 "Generate the explicit anti-symmetric polynomial, based on the stored basis, and the
  coefficients b[i], in terms of the variables z[i]."

spinbosonpol::usage=
 "Generate the explicit polynomial symmetric in the w[i] (spin up coordinates)
  and symmetric in the z[i] (spin down coordinates), based on the stored basis,
  and the coefficients b[i], in terms of the variables z[i]."

spinfermionpol::usage=
 "Generate the explicit polynomial anti-symmetric in the w[i] (spin up coordinates)
  and anti-symmetric in the z[i] (spin down coordinates), based on the stored basis,
  and the coefficients b[i], in terms of the variables z[i]."

partition::usage=
 "partition[orbocc] generates the partition corresponding to a set of
  orbital occupation numbers. Used by other packages."

orbocc::usage=
 "orbocc[partition,flux] generates the (flux+1) orbital occupation numbers
  corresponding to a partition. Used by other packages."

integerdigits::usage=
 "integerdigits[num,base,norb] gives the norb orbital occupation numbers, given num,
  which is the number representing the state, and the base used. Used by other packages."

spinintegerdigits::usage=
 "spinintegerdigits[nums,base,norb] gives the norb orbital occupation numbers, given nums,
  which are the numbers representing the spinful state, and the base used. Used by other packages."

fromdigits::usage=
 "fromdigits[rp,base] gives the number represeting the state specified by the orbital occupation
  numbers rp, with the specified base. Used by other packages."

spinfromdigits::usage=
 "spinfromdigits[rp,base] gives the numbers represeting the spinful state specified by the
  orbital occupation numbers rp, with the specified base. Used by other packages."

spindist::usage=
 "spindist[nu,nd] gives the possible `spin-distributions' with nu up particles, and
  nd down particles. Used by other packages."


orbtopart::usage=
 "orbtopart[part] converts orbital occupation numbers to the length of the rows of the
  corresponding partition. Used by other packages."

rootconfigs::usage=
 "rootconfigs[Ne,nflux,cellsize,maxincell] gives the root configurations, with
  non-negative lz values, which can be used to generate certain states with the
  squeezing rules."


Begin["`Private`"]

(* Some functions, needed internally *)

partition[orbocc_]:=
Catch[
 For[
  v={};n=Plus@@orbocc;j=Length[orbocc],
  j>0,
  j--,
  v=Flatten[Append[v,Table[j-1,{jj,1,orbocc[[j]]}]]];If[j==1,Throw[v]]
 ]
]

orbocc[part_,flux_]:=Table[Count[part,x_/;x==i],{i,0,flux}]

orbtopart[part_]:=
 Catch[
  For[
   i=1;res={},
   True,
   i++,
   Do[res=Append[res,i],{j,part[[i]]}];If[i==Length[part],Throw[res]]
  ]
 ]

integerdigits[num_,base_,norb_]:=
 PadLeft[IntegerDigits[num,base],norb]

spinintegerdigits[nums_,base_,norb_]:=
 {PadLeft[IntegerDigits[nums[[1]],base],norb],
  PadLeft[IntegerDigits[nums[[2]],base],norb]}

fromdigits[rp_,base_]:=
 FromDigits[rp,base]

spinfromdigits[drp_,base_]:=
 {FromDigits[drp[[1]],base],
  FromDigits[drp[[2]],base]}

spindist[nup_,ndown_]:=
 Permutations[Table[If[j<=nup,1,2],{j,1,nup+ndown}]]

showstatenum[i_]:=Global`state[i];
showstateorb[i_]:=
 With[{st=Global`state[i]},
  If[NumberQ[st],
   integerdigits[st,Global`base,Global`norbitals],
   spinintegerdigits[st,Global`base,Global`norbitals]]
]


(** Squeeze routines **)

(* spinless bosons *)

bosonsqueeze[rp_]:= With[{},
 norbitals=Length[rp];
 nparticles=Plus@@rp;
 base=nparticles+1;
 Clear[Global`state,Global`stateposition,statepresent];
 hsdim=1;
 olddim=1;
 currentdim=1;
 Global`state[hsdim]=fromdigits[rp,base];
 Global`stateposition[Global`state[hsdim]]=hsdim;
 statepresent[Global`state[hsdim]]=True;
 new=True;
 While[new,
  new=False;
  Do[currentpart=integerdigits[Global`state[i],base,norbitals];
  If[currentpart[[i1]]>0&&currentpart[[j1]]>0,
  newpart=Table[Piecewise[{{currentpart[[jj]]-1,jj==i1},{currentpart[[jj]]-1,jj==j1},{currentpart[[jj]]+2,jj==j1-1&&jj==i1+1},{currentpart[[jj]]+1,jj==i1+1},{currentpart[[jj]]+1,jj==j1-1}},currentpart[[jj]]],{jj,1,norbitals}];
  newstate=FromDigits[newpart,base];
  If[statepresent[newstate],Null,Null,
  new=True;hsdim++;Global`state[hsdim]=newstate;
  Global`stateposition[newstate]=hsdim;statepresent[newstate]=True;
  ];
 ];
,{i,olddim,currentdim},{j1,3,norbitals},{i1,1,j1-2}];
olddim=currentdim+1;currentdim=hsdim;
];
Global`norbitals=norbitals;
Global`nparticles=nparticles;
Global`base=base;
Global`hsdim=hsdim;
]

(* spinless fermions *)

fermionsqueeze[rp_]:= With[{},
 norbitals=Length[rp];
 nparticles=Plus@@rp;
 base=2;
 Clear[Global`state,Global`stateposition,statepresent];
 hsdim=1;
 olddim=1;
 currentdim=1;
 Global`state[hsdim]=FromDigits[rp,base];
 Global`stateposition[Global`state[hsdim]]=hsdim;
 statepresent[Global`state[hsdim]]=True;
 new=True;
 While[new,
  new=False;
  Do[currentpart=integerdigits[Global`state[i],base,norbitals];
  If[currentpart[[i1]]>0&&currentpart[[j1]]>0&&currentpart[[i1+1]]==currentpart[[j1-1]]==0,
  newpart=Table[Piecewise[{{currentpart[[jj]]-1,jj==i1},{currentpart[[jj]]-1,jj==j1},{currentpart[[jj]]+2,jj==j1-1&&jj==i1+1},{currentpart[[jj]]+1,jj==i1+1},{currentpart[[jj]]+1,jj==j1-1}},currentpart[[jj]]],{jj,1,norbitals}];
  newstate=FromDigits[newpart,base];
  If[statepresent[newstate],Null,Null,
  new=True;hsdim++;Global`state[hsdim]=newstate;
  Global`stateposition[newstate]=hsdim;statepresent[newstate]=True;
];
];
,{i,olddim,currentdim},{j1,4,norbitals},{i1,1,j1-3}];
olddim=currentdim+1;currentdim=hsdim;
];
Global`norbitals=norbitals;
Global`nparticles=nparticles;
Global`base=base;
Global`hsdim=hsdim;
]

(* spinful bosons *)

spinbosonsqueezeint[rp_]:=With[{},
 norbitals=Length[rp];
 nparticles=Plus@@rp;
 base=nparticles+1;
 Clear[intstate,intstateposition,intstatepresent];
 inthsdim=1;
 olddim=1;
 currentdim=1;
 intstate[inthsdim]=FromDigits[rp,base];
 intstateposition[intstate[inthsdim]]=inthsdim;
 intstatepresent[intstate[inthsdim]]=True;
 new=True;
 While[new,
  new=False;
  Do[currentpart=integerdigits[intstate[i],base,norbitals];
  If[currentpart[[i1]]>0&&currentpart[[j1]]>0,
  newpart=Table[Piecewise[{{currentpart[[jj]]-1,jj==i1},{currentpart[[jj]]-1,jj==j1},{currentpart[[jj]]+2,jj==j1-1&&jj==i1+1},{currentpart[[jj]]+1,jj==i1+1},{currentpart[[jj]]+1,jj==j1-1}},currentpart[[jj]]],{jj,1,norbitals}];
  newstate=FromDigits[newpart,base];
  If[intstatepresent[newstate],Null,Null,
  new=True;inthsdim++;intstate[inthsdim]=newstate;
  intstateposition[newstate]=hsdim;intstatepresent[newstate]=True;
  ];
 ];
 ,{i,olddim,currentdim},{j1,3,norbitals},{i1,1,j1-2}];
 olddim=currentdim+1;currentdim=inthsdim;
 ];
]

addspinboson[nu_,nd_]:=With[{},
 Clear[Global`state,Global`stateposition,statepresent];
  nup=nu;
  ndown=nd;
  sd=spindist[nup,ndown];
  hsdim=0;
  Do[dist=integerdigits[intstate[i1],base,norbitals];orb=orbtopart[dist];Do[newpart=Catch[Module[{res=Table[0,{s,1,2},{i,1,Length[dist]}]},Do[res[[sd[[i,j]],orb[[j]]]]++,{j,1,nup+ndown}];Throw[res]]];
  newstate=spinfromdigits[newpart,base];
  If[statepresent[newstate],Null,Null,hsdim++;Global`state[hsdim]=newstate;Global`stateposition[newstate]=hsdim;statepresent[newstate]=True;]
  ,{i,1,Length[sd]}]
,{i1,1,inthsdim}]
]

spinbosonsqueeze[rp_,nup_,ndown_]:=
 With[{},
  spinbosonsqueezeint[rp];
  addspinboson[nup,ndown];
 Global`norbitals=norbitals;
 Global`nparticles=nparticles;
 Global`base=base;
 Global`hsdim=hsdim;
]

(* spinful fermions *)

spinfermionsqueezeint[rp_]:=With[{},
norbitals=Length[rp];
nparticles=Plus@@rp;
base=3;
Clear[intstate,intstateposition,intstatepresent];
inthsdim=1;
olddim=1;
currentdim=1;
intstate[inthsdim]=FromDigits[rp,base];
intstateposition[intstate[inthsdim]]=inthsdim;
intstatepresent[intstate[inthsdim]]=True;
new=True;
While[new,
new=False;
Do[currentpart=integerdigits[intstate[i],base,norbitals];
If[currentpart[[i1]]>0&&currentpart[[j1]]>0&&If[i1==j1-2,currentpart[[i1+1]]==0,currentpart[[i1+1]]<2&&currentpart[[j1-1]]<2],
newpart=Table[Piecewise[{{currentpart[[jj]]-1,jj==i1},{currentpart[[jj]]-1,jj==j1},{currentpart[[jj]]+2,jj==j1-1&&jj==i1+1},{currentpart[[jj]]+1,jj==i1+1},{currentpart[[jj]]+1,jj==j1-1}},currentpart[[jj]]],{jj,1,norbitals}];
newstate=FromDigits[newpart,base];
If[intstatepresent[newstate],Null,Null,
new=True;inthsdim++;intstate[inthsdim]=newstate;
intstateposition[newstate]=inthsdim;intstatepresent[newstate]=True;
];
];
,{i,olddim,currentdim},{j1,3,norbitals},{i1,1,j1-2}];
olddim=currentdim+1;currentdim=inthsdim;
];
]

addspinfermion[nu_,nd_]:=With[{},
Clear[Global`state,Global`stateposition,statepresent];
base=2;
nup=nu;
ndown=nd;
sd=spindist[nup,ndown];
hsdim=0;
Do[dist=integerdigits[intstate[i1],3,norbitals];orb=orbtopart[dist];Do[newpart=Catch[Module[{res=Table[0,{s,1,2},{i,1,Length[dist]}]},Do[res[[sd[[i,j]],orb[[j]]]]++,{j,1,nup+ndown}];Throw[res]]];
If[FreeQ[newpart,2],
newstate=spinfromdigits[newpart,base];
If[statepresent[newstate],Null,Null,hsdim++;Global`state[hsdim]=newstate;Global`stateposition[newstate]=hsdim;statepresent[newstate]=True;]]
,{i,1,Length[sd]}]
,{i1,1,inthsdim}]
]

spinfermionsqueeze[rp_,nup_,ndown_]:=
 With[{},
 spinfermionsqueezeint[rp];
 addspinfermion[nup,ndown];
 Global`norbitals=norbitals;
 Global`nparticles=nparticles;
 Global`base=base;
 Global`hsdim=hsdim;
]

(** Generating L+ conditions **)

(* spinless bosons *)

bosonlplus:=With[{},
Clear[coef,Global`b,terms,list];
listlength=0;
Do[With[{currentpart=integerdigits[Global`state[i],Global`base,Global`norbitals]},
Do[If[currentpart[[j]]>0,
With[{newpart=ReplacePart[currentpart,{j->currentpart[[j]]-1,j-1->currentpart[[j-1]]+1}],
       newstate=FromDigits[ReplacePart[currentpart,{j->currentpart[[j]]-1,j-1->currentpart[[j-1]]+1}],Global`base]},
 If[terms[newstate],
coef[newstate]+=(j-1)currentpart[[j]]Global`b[i]/Product[currentpart[[k]]!,{k,1,Global`norbitals}],Null,
terms[newstate]=True;
listlength++;
list[listlength]=newstate;
coef[newstate]=(j-1)currentpart[[j]]Global`b[i]/Product[currentpart[[k]]!,{k,1,Global`norbitals}]];
];
];
,{j,2,Global`norbitals}];
];
,{i,1,Global`hsdim}];
Global`listlength=listlength;
]

(* spinless fermions *)

fermionlplus:=With[{},
Clear[coef,Global`b,terms,list];
listlength=0;
Do[With[{currentpart=integerdigits[Global`state[i],Global`base,Global`norbitals]},
Do[If[currentpart[[j]]>0&&currentpart[[j-1]]==0,
With[{newpart=ReplacePart[currentpart,{j->currentpart[[j]]-1,j-1->currentpart[[j-1]]+1}],
       newstate=FromDigits[ReplacePart[currentpart,{j->currentpart[[j]]-1,j-1->currentpart[[j-1]]+1}],Global`base]},
 If[terms[newstate],
coef[newstate]+=(j-1)currentpart[[j]]Global`b[i]/Product[currentpart[[k]]!,{k,1,Global`norbitals}],Null,
terms[newstate]=True;
listlength++;
list[listlength]=newstate;
coef[newstate]=(j-1)currentpart[[j]]Global`b[i]/Product[currentpart[[k]]!,{k,1,Global`norbitals}]];
];
];
,{j,2,Global`norbitals}];
];
,{i,1,Global`hsdim}];
Global`listlength=listlength;
]

(* spinful bosons *)

spinbosonlplus:=With[{},
Clear[coef,Global`b,terms,list];
listlength=0;
Do[With[{currentpart=spinintegerdigits[Global`state[i],Global`base,Global`norbitals]},Do[If[currentpart[[type,j]]>0,With[{newpart=ReplacePart[currentpart,{{type,j}->currentpart[[type,j]]-1,{type,j-1}->currentpart[[type,j-1]]+1}],newstate=spinfromdigits[ReplacePart[currentpart,{{type,j}->currentpart[[type,j]]-1,{type,j-1}->currentpart[[type,j-1]]+1}],Global`base]},If[terms[newstate],coef[newstate]+=(j-1)currentpart[[type,j]]Global`b[i]/Product[currentpart[[t,k]]!,{k,1,Global`norbitals},{t,1,2}],Null,
terms[newstate]=True;
listlength++;
list[listlength]=newstate;
coef[newstate]=(j-1)currentpart[[type,j]]Global`b[i]/Product[currentpart[[t,k]]!,{k,1,Global`norbitals},{t,1,2}]]]],{j,2,Global`norbitals},{type,1,2}]],{i,1,Global`hsdim}];
Global`listlength=listlength;
]

(* spinful fermions *)

spinfermionlplus:=With[{},
Clear[coef,Global`b,terms,list];
listlength=0;
Do[With[{currentpart=spinintegerdigits[Global`state[i],Global`base,Global`norbitals]},Do[If[currentpart[[type,j]]>0&&currentpart[[type,j-1]]==0,With[{newpart=ReplacePart[currentpart,{{type,j}->currentpart[[type,j]]-1,{type,j-1}->currentpart[[type,j-1]]+1}],newstate=spinfromdigits[ReplacePart[currentpart,{{type,j}->currentpart[[type,j]]-1,{type,j-1}->currentpart[[type,j-1]]+1}],2]},If[terms[newstate],coef[newstate]+=(j-1)currentpart[[type,j]]Global`b[i]/Product[currentpart[[t,k]]!,{k,1,Global`norbitals},{t,1,2}],Null,
terms[newstate]=True;
listlength++;
list[listlength]=newstate;
coef[newstate]=(j-1)currentpart[[type,j]]Global`b[i]/Product[currentpart[[t,k]]!,{k,1,Global`norbitals},{t,1,2}]]]],{j,2,Global`norbitals},{type,1,2}]],{i,1,Global`hsdim}];
Global`listlength=listlength;
]

(** Generating S+ conditions **)

(* spinful bosons *)

spinbosonsplus:=With[{},
Do[With[{currentpart=spinintegerdigits[Global`state[i],Global`base,Global`norbitals],uppos=Sort[Flatten[Position[spinintegerdigits[Global`state[i],Global`base,Global`norbitals][[1]],x_/;x!=0]],Greater],downpos=Sort[Flatten[Position[spinintegerdigits[Global`state[i],Global`base,Global`norbitals][[2]],x_/;x!=0]],Greater]},
Do[With[{newpart=ReplacePart[currentpart,{{1,downpos[[j]]}->currentpart[[1,downpos[[j]]]]+1,{2,downpos[[j]]}->currentpart[[2,downpos[[j]]]]-1}],newstate=spinfromdigits[ReplacePart[currentpart,{{1,downpos[[j]]}->currentpart[[1,downpos[[j]]]]+1,{2,downpos[[j]]}->currentpart[[2,downpos[[j]]]]-1}],Global`base]},
If[terms[newstate],
coef[newstate]+=(currentpart[[1,downpos[[j]]]]+1)Global`b[i],Null,
terms[newstate]=True;
listlength++;
list[listlength]=newstate;
coef[newstate]=(currentpart[[1,downpos[[j]]]]+1)Global`b[i];
];];
,{j,1,Length[downpos]}];
],{i,1,Global`hsdim}];
Global`listlength=listlength;
]

(* spinful fermions *)

spinfermionsplus:=With[{},
Do[With[{currentpart=spinintegerdigits[Global`state[i],Global`base,Global`norbitals],uppos=Sort[Flatten[Position[spinintegerdigits[Global`state[i],Global`base,Global`norbitals][[1]],x_/;x!=0]],Greater],downpos=Sort[Flatten[Position[spinintegerdigits[Global`state[i],Global`base,Global`norbitals][[2]],x_/;x!=0]],Greater]},
Do[If[Not[MemberQ[uppos,downpos[[j]]]],With[{newpart=ReplacePart[currentpart,{{1,downpos[[j]]}->1,{2,downpos[[j]]}->0}],newstate=spinfromdigits[ReplacePart[currentpart,{{1,downpos[[j]]}->1,{2,downpos[[j]]}->0}],Global`base],sign=Position[Sort[Append[uppos,downpos[[j]]],Greater],downpos[[j]]][[1,1]]},
If[terms[newstate],
coef[newstate]+=-(-1)^(j+sign)Global`b[i],Null,
terms[newstate]=True;
listlength++;
list[listlength]=newstate;
coef[newstate]=-(-1)^(j+sign)Global`b[i];
];];]
,{j,1,Length[downpos]}];
],{i,1,Global`hsdim}];
Global`listlength=listlength;
]


(** Solving the constraints **)

(* Solve the L+ (and S+ if they are present) conditions exactly *)

solveall:=Catch[With[{},sol=Quiet[Solve[Flatten[{Table[coef[list[i]]==0,{i,1,listlength}]}],Table[Global`b[i],{i,1,Global`hsdim}]],{Solve::svars}][[1]];bfound=Table[sol[[i,1,1]],{i,1,Length[sol]}];
Do[Global`b[bfound[[i]]]=sol[[i,2]],{i,1,Length[sol]}];
bs=Table[i,{i,1,hsdim}];
btbd=Complement[bs,bfound];
Throw[Length[btbd]];]]

(* Solve the L+ (and S+ if they are present) conditions, as well as the extra
conditions encoded via `condlist' exactly. *)

solveallcond:=Catch[With[{},sol=Quiet[Solve[Flatten[{Table[coef[list[i]]==0,{i,1,listlength}],Table[Global`b[Global`condlist[[i]]]==0,{i,1,Length[Global`condlist]}]}],Table[Global`b[i],{i,1,hsdim}]],{Solve::svars}][[1]];bfound=Table[sol[[i,1,1]],{i,1,Length[sol]}];
Do[Global`b[bfound[[i]]]=sol[[i,2]],{i,1,Length[sol]}];
bs=Table[i,{i,1,hsdim}];
btbd=Complement[bs,bfound];
Throw[Length[btbd]];]]

(* Solve the L+ (and S+ if they are present) conditions numerically *)

solveallnum:=Catch[With[{},sol=NSolve[Flatten[{Table[coef[list[i]]==0,{i,1,listlength}]}],Table[Global`b[i],{i,1,Global`hsdim}]][[1]];bfound=Table[sol[[i,1,1]],{i,1,Length[sol]}];
Do[Global`b[bfound[[i]]]=Chop[sol[[i,2]]],{i,1,Length[sol]}];
bs=Table[i,{i,1,Global`hsdim}];
btbd=Complement[bs,bfound];
Throw[Length[btbd]];]]

(* Solve the L+ (and S+ if they are present) conditions, as well as the extra
conditions encoded via `condlist' numerically. *)

solveallcondnum:=Catch[With[{},sol=NSolve[Flatten[{Table[coef[list[i]]==0,{i,1,listlength}],Table[Global`b[Global`condlist[[i]]]==0,{i,1,Length[Global`condlist]}]}],Table[Global`b[i],{i,1,Global`hsdim}]][[1]];bfound=Table[sol[[i,1,1]],{i,1,Length[sol]}];
Do[Global`b[bfound[[i]]]=sol[[i,2]],{i,1,Length[sol]}];
bs=Table[i,{i,1,hsdim}];
btbd=Complement[bs,bfound];
Throw[Length[btbd]];]]


(** Generation of explicit polynomials **)
(* Some initialization *)

pi[n_]:=Permutations[Table[i,{i,1,n}]];
p[v_]:=Permutations[v];

mw[rp_]:=With[{vec=Permutations[rp]},Sum[Product[Global`w[var]^(vec[[i,var]]),{var,1,Length[rp]}],{i,1,Length[vec]}]]
mz[rp_]:=With[{vec=Permutations[rp]},Sum[Product[Global`z[var]^(vec[[i,var]]),{var,1,Length[rp]}],{i,1,Length[vec]}]]
mwa[rp_]:=With[{vec=Permutations[rp],sigs=Signature/@Permutations[rp],n=Length[rp]},Sum[(-1)^(n (n-1)/2)sigs[[i]]Product[Global`w[var]^(vec[[i,var]]),{var,1,Length[rp]}],{i,1,Length[vec]}]]
mza[rp_]:=With[{vec=Permutations[rp],sigs=Signature/@Permutations[rp],n=Length[rp]},Sum[(-1)^(n (n-1)/2)sigs[[i]]Product[Global`z[var]^(vec[[i,var]]),{var,1,Length[rp]}],{i,1,Length[vec]}]]

(* The generation of the various polynomials *)

bosonpol:=
Sum[Global`b[i]mz[partition[integerdigits[Global`state[i],Global`base,Global`norbitals]]],{i,1,Global`hsdim}];

fermionpol:=
Sum[Global`b[i]mza[partition[integerdigits[Global`state[i],Global`base,Global`norbitals]]],{i,1,Global`hsdim}];

spinbosonpol:=
Sum[Global`b[i]mw[partition[spinintegerdigits[Global`state[i],Global`base,Global`norbitals][[1]]]]mz[partition[spinintegerdigits[Global`state[i],Global`base,Global`norbitals][[2]]]],{i,1,Global`hsdim}]

spinfermionpol:=
Sum[Global`b[i]mwa[partition[spinintegerdigits[Global`state[i],Global`base,Global`norbitals][[1]]]]mza[partition[spinintegerdigits[Global`state[i],Global`base,Global`norbitals][[2]]]],{i,1,Global`hsdim}]

(** Generation of root configurate, for `simple' Pauli rules, max n particles in
norb orbitals **)

(* The lz value of a certain orbital configuration *)
lz[vec_]:=With[{norb=Length[vec]},Sum[(-(norb-1)/2-1+i)vec[[i]],{i,1,norb}]]

(* The minimal number of flux needed for a particular Pauli rule *)
nfluxneeded[0,cellsize_,maxincell_]:=0;
nfluxneeded[Ne_/;Ne>0,cellsize_,maxincell_]:=cellsize( Ceiling[Ne/(maxincell)]-1)

(* The first possible configuration *)
firstconfig[Ne_,nflux_,cellsize_,maxincell_]:=If[nflux<nfluxneeded[Ne,cellsize,maxincell],{},Table[If[Mod[i,cellsize]==0,Max[Min[maxincell,(Ne-i/cellsize  maxincell)],0],0],{i,0,nflux}]]

(* Generation of the root configurations *)
rootconfigs[Ne_,nflux_,cellsize_,maxincell_]:=
With[{fc=firstconfig[Ne,nflux,cellsize,maxincell]},
If[fc=={},{},
maxp=partition[Reverse[fc]];
res={fc};
While[
lz[res[[-1]]]<-1/2,
tobeincreased=Position[partition[res[[-1]]]-maxp,x_/;x<0,1,1][[1,1]];
res=Append[res,orbocc[ReplacePart[partition[res[[-1]]],tobeincreased->partition[res[[-1]]][[tobeincreased]]+1],nflux]];
];
res
]]



End[ ]

EndPackage[ ]






==> anc/squeeze-examples.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    158727,       3668]
NotebookOptionsPosition[    154985,       3536]
NotebookOutlinePosition[    155363,       3553]
CellTagsIndexPosition[    155320,       3550]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{
    "Eddy", " ", "Ardonne", " ", "and", " ", "Nicolas", " ", "Regnault", "\n",
      "\n", "Squeeze", " ", "Routines", " ", "for", " ", "polarized", " ", 
     "and", " ", "spinful", " ", "quantum", " ", "Hall", " ", "states"}], ",",
     "\n", 
    RowBox[{"bosonic", " ", "as", " ", "well", " ", "as", " ", 
     RowBox[{"fermionic", ".", " ", "Routines"}], " ", "for", " ", "the", " ",
      "spinful", " ", "case", "\n", "are", " ", "based", " ", "on", "\n", 
     "\n", "The", " ", "structure", " ", "of", " ", "spinful", " ", "quantum",
      " ", "Hall", " ", 
     RowBox[{"states", ":", " ", 
      RowBox[{"a", " ", "squeezing", " ", "perspective"}]}]}], ",", "\n", 
    RowBox[{"E", ".", " ", "Ardonne"}], ",", " ", 
    RowBox[{"N", ".", " ", "Regnault"}], ",", "\n", 
    RowBox[{
     RowBox[{"Phys", ".", " ", "Rev", ".", " ", "B"}], " ", "84"}], ",", " ", 
    
    RowBox[{"205134", " ", 
     RowBox[{"(", "2011", ")"}]}], ",", "\n", 
    RowBox[{"arXiv", ":", 
     RowBox[{
      RowBox[{"1107.2232", ".", "\n", "\n", "See"}], " ", "this", " ", 
      "paper", " ", "for", " ", "references", " ", "for", " ", "the", " ", 
      "polarized", " ", "case"}]}], ",", " ", 
    RowBox[{
     RowBox[{
     "and", " ", "for", " ", "reference", "\n", "about", " ", "particle", " ",
       "and", " ", "orbital", " ", "entanglement", " ", 
      RowBox[{"spectra", ".", "\n", "\n", "Routines"}], " ", "making", " ", 
      "use", " ", "of", " ", "the", " ", "additional", " ", "symmetries", " ",
       "in", " ", "case", " ", "of", " ", "L"}], "=", 
     RowBox[{
      RowBox[{"0", " ", 
       RowBox[{"and", "/", "or"}], "\n", "S"}], "=", 
      RowBox[{
      "0", " ", "states", " ", "are", " ", "not", " ", "implemented", " ", 
       "in", " ", "this", " ", 
       RowBox[{"version", ".", " ", "A"}], " ", "routine", " ", "to", " ", 
       "calculate", "\n", "only", " ", "the", " ", "number", " ", "of", " ", 
       "solutions", " ", "to", " ", "the", " ", "consistency", " ", 
       "condition", " ", "via", " ", "an", "\n", "eigenvalue", " ", "problem",
        " ", "is", " ", "not", " ", "included", " ", 
       RowBox[{"either", ".", " ", "Please"}], " ", "contact", " ", 
       RowBox[{"E", ".", " ", "Ardonne"}], "\n", "about", " ", "these", " ", 
       RowBox[{"(", 
        RowBox[{"and", " ", "possible", " ", "other"}], ")"}], " ", 
       RowBox[{"issues", "."}]}]}]}]}], "\n", "\n", "*)"}], "\n"}]], "Input",
 CellChangeTimes->{
  3.518845177622945*^9, 3.5188452919050713`*^9, {3.5271686045041656`*^9, 
   3.5271686061668673`*^9}, {3.530936474479271*^9, 3.530936475675509*^9}},
 FontWeight->"Plain"],

Cell[BoxData[{
 RowBox[{"<<", "SqueezeRoutines`"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "ParticleEntanglement`"}], "\n", 
 RowBox[{"<<", "OrbitalEntanglement`"}]}], "Input",
 CellChangeTimes->{{3.517559629370803*^9, 3.5175596427812862`*^9}, 
   3.517803353438347*^9, {3.518074228556314*^9, 3.518074229565583*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "SqueezeRoutines`*"}]], "Input",
 CellChangeTimes->{{3.518074910063869*^9, 3.518074915095999*^9}}],

Cell[BoxData[
 DynamicModuleBox[{Typeset`open$$ = True}, 
  PaneSelectorBox[{False->
   RowBox[{
    OpenerBox[Dynamic[Typeset`open$$],
     ImageSize->Small], 
    StyleBox["SqueezeRoutines`", "InfoHeading"]}], True->GridBox[{
     {
      RowBox[{
       OpenerBox[Dynamic[Typeset`open$$],
        ImageSize->Small], 
       StyleBox["SqueezeRoutines`", "InfoHeading"]}]},
     {GridBox[{
        {
         ButtonBox["bosonlplus",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082115-3837559", {"bosonlplus", "SqueezeRoutines`"}},
          ButtonNote->"SqueezeRoutines`"], 
         ButtonBox["orbocc",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082115-3837559", {"orbocc", "SqueezeRoutines`"}},
          ButtonNote->"SqueezeRoutines`"], 
         ButtonBox["solveallcondnum",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082115-3837559", {"solveallcondnum", "SqueezeRoutines`"}},
          
          ButtonNote->"SqueezeRoutines`"], 
         ButtonBox["spinfermionpol",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082115-3837559", {"spinfermionpol", "SqueezeRoutines`"}},
          ButtonNote->"SqueezeRoutines`"]},
        {
         ButtonBox["bosonpol",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082115-3837559", {"bosonpol", "SqueezeRoutines`"}},
          ButtonNote->"SqueezeRoutines`"], 
         ButtonBox["orbtopart",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082115-3837559", {"orbtopart", "SqueezeRoutines`"}},
          ButtonNote->"SqueezeRoutines`"], 
         ButtonBox["solveallnum",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082115-3837559", {"solveallnum", "SqueezeRoutines`"}},
          ButtonNote->"SqueezeRoutines`"], 
         ButtonBox["spinfermionsplus",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082115-3837559", {"spinfermionsplus", "SqueezeRoutines`"}},
          ButtonNote->"SqueezeRoutines`"]},
        {
         ButtonBox["bosonsqueeze",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082115-3837559", {"bosonsqueeze", "SqueezeRoutines`"}},
          ButtonNote->"SqueezeRoutines`"], 
         ButtonBox["partition",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082115-3837559", {"partition", "SqueezeRoutines`"}},
          ButtonNote->"SqueezeRoutines`"], 
         ButtonBox["spinbosonlplus",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082115-3837559", {"spinbosonlplus", "SqueezeRoutines`"}},
          ButtonNote->"SqueezeRoutines`"], 
         ButtonBox["spinfermionsqueeze",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082115-3837559", {
            "spinfermionsqueeze", "SqueezeRoutines`"}},
          ButtonNote->"SqueezeRoutines`"]},
        {
         ButtonBox["fermionlplus",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082115-3837559", {"fermionlplus", "SqueezeRoutines`"}},
          ButtonNote->"SqueezeRoutines`"], 
         ButtonBox["rootconfigs",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082115-3837559", {"rootconfigs", "SqueezeRoutines`"}},
          ButtonNote->"SqueezeRoutines`"], 
         ButtonBox["spinbosonpol",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082115-3837559", {"spinbosonpol", "SqueezeRoutines`"}},
          ButtonNote->"SqueezeRoutines`"], 
         ButtonBox["spinfromdigits",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082115-3837559", {"spinfromdigits", "SqueezeRoutines`"}},
          ButtonNote->"SqueezeRoutines`"]},
        {
         ButtonBox["fermionpol",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082115-3837559", {"fermionpol", "SqueezeRoutines`"}},
          ButtonNote->"SqueezeRoutines`"], 
         ButtonBox["showstatenum",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082115-3837559", {"showstatenum", "SqueezeRoutines`"}},
          ButtonNote->"SqueezeRoutines`"], 
         ButtonBox["spinbosonsplus",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082115-3837559", {"spinbosonsplus", "SqueezeRoutines`"}},
          ButtonNote->"SqueezeRoutines`"], 
         ButtonBox["spinintegerdigits",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082115-3837559", {
            "spinintegerdigits", "SqueezeRoutines`"}},
          ButtonNote->"SqueezeRoutines`"]},
        {
         ButtonBox["fermionsqueeze",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082115-3837559", {"fermionsqueeze", "SqueezeRoutines`"}},
          ButtonNote->"SqueezeRoutines`"], 
         ButtonBox["showstateorb",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082115-3837559", {"showstateorb", "SqueezeRoutines`"}},
          ButtonNote->"SqueezeRoutines`"], 
         ButtonBox["spinbosonsqueeze",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082115-3837559", {"spinbosonsqueeze", "SqueezeRoutines`"}},
          ButtonNote->"SqueezeRoutines`"], ""},
        {
         ButtonBox["fromdigits",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082115-3837559", {"fromdigits", "SqueezeRoutines`"}},
          ButtonNote->"SqueezeRoutines`"], 
         ButtonBox["solveall",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082115-3837559", {"solveall", "SqueezeRoutines`"}},
          ButtonNote->"SqueezeRoutines`"], 
         ButtonBox["spindist",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082115-3837559", {"spindist", "SqueezeRoutines`"}},
          ButtonNote->"SqueezeRoutines`"], ""},
        {
         ButtonBox["integerdigits",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082115-3837559", {"integerdigits", "SqueezeRoutines`"}},
          ButtonNote->"SqueezeRoutines`"], 
         ButtonBox["solveallcond",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082115-3837559", {"solveallcond", "SqueezeRoutines`"}},
          ButtonNote->"SqueezeRoutines`"], 
         ButtonBox["spinfermionlplus",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082115-3837559", {"spinfermionlplus", "SqueezeRoutines`"}},
          ButtonNote->"SqueezeRoutines`"], ""}
       },
       DefaultBaseStyle->"InfoGrid",
       GridBoxItemSize->{"Columns" -> {{
            Scaled[0.2375]}}}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}}]}, 
   Dynamic[Typeset`open$$],
   ImageSize->Automatic]]], "Print", "InfoCell",
 CellChangeTimes->{3.5180749156432*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "ParticleEntanglement`*"}]], "Input",
 CellChangeTimes->{{3.518074863928273*^9, 3.518074905008377*^9}}],

Cell[BoxData[
 DynamicModuleBox[{Typeset`open$$ = True}, 
  PaneSelectorBox[{False->
   RowBox[{
    OpenerBox[Dynamic[Typeset`open$$],
     ImageSize->Small], 
    StyleBox["ParticleEntanglement`", "InfoHeading"]}], True->GridBox[{
     {
      RowBox[{
       OpenerBox[Dynamic[Typeset`open$$],
        ImageSize->Small], 
       StyleBox["ParticleEntanglement`", "InfoHeading"]}]},
     {GridBox[{
        {
         ButtonBox["bosonpes",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082105-3837559", {"bosonpes", "ParticleEntanglement`"}},
          ButtonNote->"ParticleEntanglement`"], 
         ButtonBox["datalssorted",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082105-3837559", {
            "datalssorted", "ParticleEntanglement`"}},
          ButtonNote->"ParticleEntanglement`"], 
         ButtonBox["fermionpes",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082105-3837559", {"fermionpes", "ParticleEntanglement`"}},
          
          ButtonNote->"ParticleEntanglement`"], 
         ButtonBox["lsmultiplets",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082105-3837559", {
            "lsmultiplets", "ParticleEntanglement`"}},
          ButtonNote->"ParticleEntanglement`"], 
         ButtonBox["spinbosonpes",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082105-3837559", {
            "spinbosonpes", "ParticleEntanglement`"}},
          ButtonNote->"ParticleEntanglement`"]},
        {
         ButtonBox["datalsorted",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082105-3837559", {"datalsorted", "ParticleEntanglement`"}},
          ButtonNote->"ParticleEntanglement`"], 
         ButtonBox["datalszsorted",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082105-3837559", {
            "datalszsorted", "ParticleEntanglement`"}},
          ButtonNote->"ParticleEntanglement`"], 
         ButtonBox["lmultiplets",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082105-3837559", {"lmultiplets", "ParticleEntanglement`"}},
          ButtonNote->"ParticleEntanglement`"], 
         ButtonBox["lszmultiplets",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082105-3837559", {
            "lszmultiplets", "ParticleEntanglement`"}},
          ButtonNote->"ParticleEntanglement`"], 
         ButtonBox["spinfermionpes",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082105-3837559", {
            "spinfermionpes", "ParticleEntanglement`"}},
          ButtonNote->"ParticleEntanglement`"]}
       },
       DefaultBaseStyle->"InfoGrid",
       GridBoxItemSize->{"Columns" -> {{
            Scaled[0.19]}}}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}}]}, 
   Dynamic[Typeset`open$$],
   ImageSize->Automatic]]], "Print", "InfoCell",
 CellChangeTimes->{3.51807490577607*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "OrbitalEntanglement`*"}]], "Input",
 CellChangeTimes->{{3.518074920036014*^9, 3.518074926744171*^9}}],

Cell[BoxData[
 DynamicModuleBox[{Typeset`open$$ = True}, 
  PaneSelectorBox[{False->
   RowBox[{
    OpenerBox[Dynamic[Typeset`open$$],
     ImageSize->Small], 
    StyleBox["OrbitalEntanglement`", "InfoHeading"]}], True->GridBox[{
     {
      RowBox[{
       OpenerBox[Dynamic[Typeset`open$$],
        ImageSize->Small], 
       StyleBox["OrbitalEntanglement`", "InfoHeading"]}]},
     {GridBox[{
        {
         ButtonBox["oes",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082127-3837559", {"oes", "OrbitalEntanglement`"}},
          ButtonNote->"OrbitalEntanglement`"], 
         ButtonBox["spinoes",
          BaseStyle->"InformationLink",
          
          ButtonData:>{
           "Info3518082127-3837559", {"spinoes", "OrbitalEntanglement`"}},
          ButtonNote->"OrbitalEntanglement`"]}
       },
       DefaultBaseStyle->"InfoGrid",
       GridBoxItemSize->{"Columns" -> {{
            Scaled[0.475]}}}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}}]}, 
   Dynamic[Typeset`open$$],
   ImageSize->Automatic]]], "Print", "InfoCell",
 CellChangeTimes->{3.518074927414509*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"bosonsqueeze", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "2", ",", "0", 
    ",", "0", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", "hsdim", "\[IndentingNewLine]", "bosonlplus", \
"\[IndentingNewLine]", "listlength", "\[IndentingNewLine]", "solveall"}], \
"Input",
 CellChangeTimes->{{3.517559647479944*^9, 3.517559689186713*^9}, {
  3.517716249706171*^9, 3.517716252121591*^9}, {3.517804030308527*^9, 
  3.517804038628269*^9}}],

Cell[BoxData["731"], "Output",
 CellChangeTimes->{{3.5175596718012743`*^9, 3.517559690357745*^9}, 
   3.5175601737437677`*^9, 3.517647286401965*^9, 3.517648190128769*^9, 
   3.517653427710412*^9, 3.5176536939979343`*^9, 3.517715784469737*^9, 
   3.517716252625444*^9, 3.517719255694817*^9, 3.517730372683989*^9, 
   3.517803357672852*^9, 3.517804039909498*^9, 3.5180742319966097`*^9, 
   3.518284417116324*^9}],

Cell[BoxData["769"], "Output",
 CellChangeTimes->{{3.5175596718012743`*^9, 3.517559690357745*^9}, 
   3.5175601737437677`*^9, 3.517647286401965*^9, 3.517648190128769*^9, 
   3.517653427710412*^9, 3.5176536939979343`*^9, 3.517715784469737*^9, 
   3.517716252625444*^9, 3.517719255694817*^9, 3.517730372683989*^9, 
   3.517803357672852*^9, 3.517804039909498*^9, 3.5180742319966097`*^9, 
   3.518284417412531*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.5175596718012743`*^9, 3.517559690357745*^9}, 
   3.5175601737437677`*^9, 3.517647286401965*^9, 3.517648190128769*^9, 
   3.517653427710412*^9, 3.5176536939979343`*^9, 3.517715784469737*^9, 
   3.517716252625444*^9, 3.517719255694817*^9, 3.517730372683989*^9, 
   3.517803357672852*^9, 3.517804039909498*^9, 3.5180742319966097`*^9, 
   3.518284420919058*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"normalization", "=", "\"\<sphere\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{"bosonpes", "[", "4", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.517560160898779*^9, 3.517560161402392*^9}, {
  3.5175601921064043`*^9, 3.517560193473721*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Checking the norm gives: \"\>", "\[InvisibleSpace]", 
   "0.9999999999999999`"}],
  SequenceForm["Checking the norm gives: ", 0.9999999999999999],
  Editable->False]], "Print",
 CellChangeTimes->{3.517560195389411*^9, 3.517647299325529*^9, 
  3.5176482036136837`*^9, 3.5176534460308743`*^9, 3.51765369956321*^9, 
  3.51765388000134*^9, 3.517653980230057*^9, 3.5176540284784727`*^9, 
  3.517715793142033*^9, 3.517716265904091*^9, 3.5177192576827183`*^9, 
  3.517730374434413*^9, 3.517803359914474*^9, 3.517804067407195*^9, 
  3.518074247817506*^9, 3.5182844325617867`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The entanglement entropy is: \"\>", "\[InvisibleSpace]", 
   "5.129237587245878`"}],
  SequenceForm["The entanglement entropy is: ", 5.129237587245878],
  Editable->False]], "Print",
 CellChangeTimes->{3.517560195389411*^9, 3.517647299325529*^9, 
  3.5176482036136837`*^9, 3.5176534460308743`*^9, 3.51765369956321*^9, 
  3.51765388000134*^9, 3.517653980230057*^9, 3.5176540284784727`*^9, 
  3.517715793142033*^9, 3.517716265904091*^9, 3.5177192576827183`*^9, 
  3.517730374434413*^9, 3.517803359914474*^9, 3.517804067407195*^9, 
  3.518074247817506*^9, 3.518284432564764*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{"lzstates", "\[IndentingNewLine]", 
 RowBox[{"lmultiplets", "[", "lzstates", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plus", "@@", 
  RowBox[{"lmultiplets", "[", "lzstates", "]"}]}]}], "Input",
 CellChangeTimes->{{3.5176537959696913`*^9, 3.517653797464221*^9}, {
  3.5176540562289963`*^9, 3.5176540778821917`*^9}, {3.517655525531027*^9, 
  3.5176555290754013`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "27", ",", "25", ",", "25", ",", "22", ",", "20", ",", "16", ",", "14", ",",
    "9", ",", "7", ",", "4", ",", "3", ",", "1", ",", "1"}], "}"}]], "Output",\

 CellChangeTimes->{
  3.517653797943125*^9, 3.5176540783270082`*^9, 3.517654153237623*^9, 
   3.517654217230809*^9, 3.517655529441032*^9, 3.517715795381122*^9, 
   3.517716267857252*^9, {3.517719260334756*^9, 3.517719267150041*^9}, 
   3.517730375403331*^9, 3.5178033607435913`*^9, 3.517804067488454*^9, 
   3.5180742492835207`*^9, 3.518284433235243*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2", ",", "0", ",", "3", ",", "2", ",", "4", ",", "2", ",", "5", ",", "2", 
   ",", "3", ",", "1", ",", "2", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.517653797943125*^9, 3.5176540783270082`*^9, 3.517654153237623*^9, 
   3.517654217230809*^9, 3.517655529441032*^9, 3.517715795381122*^9, 
   3.517716267857252*^9, {3.517719260334756*^9, 3.517719267150041*^9}, 
   3.517730375403331*^9, 3.5178033607435913`*^9, 3.517804067488454*^9, 
   3.5180742492835207`*^9, 3.5182844332380543`*^9}],

Cell[BoxData["27"], "Output",
 CellChangeTimes->{
  3.517653797943125*^9, 3.5176540783270082`*^9, 3.517654153237623*^9, 
   3.517654217230809*^9, 3.517655529441032*^9, 3.517715795381122*^9, 
   3.517716267857252*^9, {3.517719260334756*^9, 3.517719267150041*^9}, 
   3.517730375403331*^9, 3.5178033607435913`*^9, 3.517804067488454*^9, 
   3.5180742492835207`*^9, 3.518284433240107*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"datal", "=", "datalsorted"}], ";"}]], "Input",
 CellChangeTimes->{{3.517715819422421*^9, 3.5177158246105013`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plot", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{"data", ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Min", "[", 
           RowBox[{"data", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "1"}], "]"}], "]"}], "]"}], "-", "1"}], ",", 
         
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"data", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "1"}], "]"}], "]"}], "]"}], "+", "1"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Min", "[", 
           RowBox[{"data", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}], "-", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"data", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}], "+", 
          RowBox[{"1", "/", "2"}]}]}], "}"}]}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", "Red", "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5171377084003677`*^9, 3.5171377436703987`*^9}, {
  3.517137781143602*^9, 3.517137811894198*^9}, {3.517137855215479*^9, 
  3.5171378783400908`*^9}, {3.517218313222767*^9, 3.5172183215703773`*^9}, {
  3.517560222198102*^9, 3.517560262540419*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[1, 0, 0], PointBox[CompressedData["
1:eJxdmEtoX0UUxo9tbUfwMbbTOtXb5Ob6b0ybNI1VsKDNnKLWhUUkG7soYgMR
rOCr6U4QmpC12p1CFUG68BExKrY+5sSNaDdtsW0UEQRp48I6ig8KVYw03PB9
2YTD/z7m/L7znTN3ekafHhlbJiI7rxL5//+Vvz7r3v3DsSOf3axX4l7rgrhj
+ubo3Qem1rRxN/2+ad/9NwwNdy/GDV3f2IVXHpkb+3htG+P9jW2G+2u6v6b7
a5uc335kYNNNbYzPq21w/9q7Pvm7auN+ev65P2dn75zuLMaV7YT3VfS+yub3
vj37xVvr2vjdsdHJCxeXYlxPRfwqWk9FvCpaT7Se+OmsHr6xjXF9kdYX7eUV
G4abZ9a1Ma430nojrTfagYOvf3n586UYeUb7+uSDJ27ffksbb4F8IvGNtvni
5NwDx5o2xvyC3Qr5BcovUH6B8lv4HfILlF+wCcgv2HOQX7Btb/Ss/+WF9W2M
egXKN5B+wc5Or37q+0tdbYz1Gyj/QPl7O31w26pr9/s2Rr098fDEwxMPT3p7
mwYenvT2pLcnHp54eOLhiYe3f2aefP7H67va+Bzw8VTv3naMjL720cZ66Xfg
5e074uV+enxk/GjvYuzsJPBz1gA/R/3D2Yenrnn0sZHQxsjT2WHg6exn4Omo
vhzxdMTT2R3A0xFPZyeApyM/ObsMPB3Vm6N6c3YP8HRUf85OA09ng7tnlr/6
7cY2XgF8xU4BXyG+YuX48Xzvw2vaGOtV7APgLTYPvIV4C9WvUP0K8RbiLcRb
rAbeQrzFBuf+2LdnvGrjrcBfqJ7FvgH+QvyF6lmsH/gvrH9iR3PbfZ02PgN6
iG0BPcSuBj1KxnovGfUoGfUoGfUoGeu/ZKz/krGflIz1XzLWf8moR8njoEfJ
2E9KxnlSMvaTkodAj5LRDyX/C3qUjH4oGfUoGfUoGfUo+RDoUTL255IHQI+S
V6I/5KFL0yubDde1Meojgv1c5Hf0i5Bf5H30i5xHv8iL6Bchv8h76BeZQr8I
zj8R1EcE9RFBfUS2ol8E9RHBfiVyBv0i2P8Xrv+re9cTR5di7F8L16N/ZAr9
I+QfQb1ElqN/Es7bklCfkn5F/yScHyWRfxL2s5LIPwn1KYn8kw6hfxLqUxL5
J+H8KOkr9E9CfUrC+VwS+SehPiWhPiWRfxLOk5Kwn5V0Fv2TsJ+VtAz9ozRf
lPyiv6FflPyiM+gXxX4minqIkl/0HfSL0nxR8osOoV+U/KKohyjNFyW/KM0X
pfmifegXpfmiqIfoBPpDyR/aj/5QnC+O9HBK+yml/RTxd4p+cEr7KeLvFOe7
U9yvO+LvFP3giL9T7FdOsf4d8XZK+ynF+ndK+yni7RTnhVPsP05xP+WJrye+
nvh6qmdPPD3x9MTTUz174umJpyeennh6xf2RV+wnnnh6xe9Br8O431ecx554
el0F/ILS9yLxCsQr6Ev4vUi8AvEKiv04KO4vA/EKxCuQ/wP5PSj220D1Fqi+
AvGIVC+R+mFU3C9E6n+R8o9K5wHkv6jP4nkA5RupPqIO4HkA6R8pv6g4LyrK
pyI9K1p/RfpVtP5K6fyF9KiIf0W8a6qvmtZT0/tqel9N/adWOt+i/Bt6X0P9
tKHnN/S8jiY8n6PrO3R9L+nZ117/H8xG/vA=
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{0, 3.5},
  Frame->True,
  PlotRange->{{-13, 13}, {3.139225055928512, 11.82705934053412}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.517560205777172*^9, {3.517560257042704*^9, 3.517560262924597*^9}, 
   3.5176473000415154`*^9, 3.517648205218546*^9, 3.5177158284119787`*^9, 
   3.5177162738014812`*^9, 3.517719270120592*^9, 3.517730377801608*^9, 
   3.5178033638287983`*^9, 3.5178040712098007`*^9, 3.518074259390439*^9, {
   3.518284439012858*^9, 3.518284454222928*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plot", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{"datal", ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Min", "[", 
           RowBox[{"datal", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "1"}], "]"}], "]"}], "]"}], "-", "1"}], ",", 
         
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"datal", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "1"}], "]"}], "]"}], "]"}], "+", "1"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Min", "[", 
           RowBox[{"datal", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}], "-", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"datal", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}], "+", 
          RowBox[{"1", "/", "2"}]}]}], "}"}]}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", "Red", "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5176557066586037`*^9, 3.517655719474345*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[1, 0, 0], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQBmIQDQNN/9axKcnyOkB4Ag7P7IzYebIEoHwJhzalPQcd
JgtC+QwOTDN37XcOEIbyVRzebEuyLm6D8TkcljVyxiUEiUD5Sg49vBE3UneI
ws17O0HWTqlADMqXcch7sfrgodUI/pbexJbn72B8BYcZwZbzdDTF4fpvHVlw
/M8+GF/E4e13Bcm39ZJQvoZD3au7O+ftlYKrP9zvfdrQQhru/pj8L4kRJTJw
89PyRM13f4fxBRxs9mbXPOSTg5t/qEgo785PGF/FgfWrC7+BnTzMPIaXexXc
MpfLw/VrqCXN36aqALe/jr31hvtOJbj9nR62SuouKnD726cePGiyHsbncNBk
3cw8+6Yq3DyGmWlBJcvVHADIWWHe
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{0, 3.5},
  Frame->True,
  PlotRange->{{-1, 13}, {3.1392250559, 11.8270593405}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.5176557204917517`*^9, 3.517655919513976*^9, {3.517715799098905*^9, 
   3.5177158259764833`*^9}, 3.5177162695109797`*^9, 3.517719268919005*^9, 
   3.5177303767006207`*^9, 3.517803362542495*^9, 3.5178040691733828`*^9, 
   3.5180742566752872`*^9, {3.5182844351129208`*^9, 3.51828445503601*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"normalization", "=", "\"\<sphere\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"oes", "[", "5", "]"}], "\[IndentingNewLine]", "nvalues"}], "Input",
 CellChangeTimes->{{3.5177160844489527`*^9, 3.517716114163766*^9}, {
  3.5177162867766848`*^9, 3.5177162868803473`*^9}, {3.5178040815481462`*^9, 
  3.5178040819146643`*^9}, {3.517804126833645*^9, 3.517804132705306*^9}, {
  3.517819681469143*^9, 3.517819713474592*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Checking the norm gives: \"\>", "\[InvisibleSpace]", "1.`"}],
  SequenceForm["Checking the norm gives: ", 1.],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.5177161148858137`*^9, 3.517716287362959*^9, 3.517716728150334*^9, 
   3.5177192724915648`*^9, 3.5177303792114487`*^9, 3.517803365301255*^9, 
   3.5178040824036837`*^9, {3.517804127981689*^9, 3.517804133375085*^9}, 
   3.517804427222722*^9, {3.51780498987824*^9, 3.517805082251082*^9}, 
   3.517805195191555*^9, {3.5178054177236233`*^9, 3.5178054418392553`*^9}, {
   3.517819685429936*^9, 3.517819714236417*^9}, 3.518074264838016*^9, 
   3.518284459691947*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The entanglement entropy is: \"\>", "\[InvisibleSpace]", 
   "2.7616829120891753`"}],
  SequenceForm["The entanglement entropy is: ", 2.7616829120891753`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.5177161148858137`*^9, 3.517716287362959*^9, 3.517716728150334*^9, 
   3.5177192724915648`*^9, 3.5177303792114487`*^9, 3.517803365301255*^9, 
   3.5178040824036837`*^9, {3.517804127981689*^9, 3.517804133375085*^9}, 
   3.517804427222722*^9, {3.51780498987824*^9, 3.517805082251082*^9}, 
   3.517805195191555*^9, {3.5178054177236233`*^9, 3.5178054418392553`*^9}, {
   3.517819685429936*^9, 3.517819714236417*^9}, 3.518074264838016*^9, 
   3.518284459694838*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.5178041333940763`*^9, 3.517804427239953*^9, {3.5178049898855143`*^9, 
   3.517805082258531*^9}, 3.517805195199039*^9, {3.517805417782694*^9, 
   3.517805441898323*^9}, {3.5178196854379377`*^9, 3.51781971431243*^9}, 
   3.518074264887388*^9, 3.518284459735735*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"range", "=", "nvalues"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ndata", "[", "i", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "range"}], "}"}]}], "]"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"plot", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{"data", ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "Red"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Min", "[", 
           RowBox[{"data", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "1"}], "]"}], "]"}], "]"}], "-", "1"}], ",", 
         
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"data", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "1"}], "]"}], "]"}], "]"}], "+", "1"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Floor", "[", 
           RowBox[{"Min", "[", 
            RowBox[{"data", "[", 
             RowBox[{"[", 
              RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}], "]"}], "-", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{
          RowBox[{"Ceiling", "[", 
           RowBox[{"Max", "[", 
            RowBox[{"data", "[", 
             RowBox[{"[", 
              RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}], "]"}], "+", 
          RowBox[{"1", "/", "2"}]}]}], "}"}]}], "}"}]}]}], "]"}]}]}], "Input",\

 CellChangeTimes->{{3.5177161268496027`*^9, 3.517716198671974*^9}, {
  3.517716293302219*^9, 3.517716312117508*^9}, {3.517716732380392*^9, 
  3.517716734794182*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[1, 0, 0], PointBox[CompressedData["
1:eJxTTMoPSmViYGBIAWIQDQFCDi3Vp8+uF9RygPB5HPY97TY3MleB8pUc+DIf
XJGdLQDlKzh8/xPpUHZNGsqXcVh/3y/ah0kYzi83eTFv3hdFKF/CgcUx8u8r
RwU4f0aGWuC0pWpQvohDYM0vgThPJTjfc93y5NI4DShfwKHwL2fmfXmYezgc
9nf6rZjWCpNXdXhutsj8d8Ifewhf2eFZlmLAhA5uBxhf7cU0px87Ye5XdNhk
eLkj5BsfnH/Jb616yS9RON9LlPPC5jpZKF/OoaD2wMl54kJwvvHbyU/3iUnA
+WbeBb9lJ8rD+QxBSc6v2JTh/Mu7L/AIMhhB+VIODM0rPjyOlITzV0o+cXn9
Wx7Ol8ycmaj0WBHOT9htU1waAAsvMYc4j87cEw8U4fxIa2WHv9pKcP6U6phk
Xil1KF/Iwdn8c2XgHWU4f5NPeW75e1Uon8fBrfW0y5s1MPUsDsE1Eo/P/deG
8jUc/oi+SwiqY4by1Rx+o/BVHDz6785eJswA56/uO1XoHcMH57PXBYutlxWE
8pUc7qySE32/iBPOl9meeON7twicrxAZdWuRvTSc36Ey3eG1DMz9Cg5HOMpz
2M4i0mNbTd73TyqCcD7jV581BZEScH6NwjrLiCRJOP/Hzays3JcKcP4CuVuT
Lq3Vh/JlHHSbXq3TnCwO519MYvv6YJscnK9w4vTEp4aKcH7W2j23Jpkpw/k7
0pbf2dFsDuVLOPy6lL0ioVgOzn/hI9T0+gsiP5Qz+5gF1inD+Y63Xs69tVMV
zj/86IqavgksvYs4HHjZlpUDDw8Rh+3vb2b3NyL4r6pO7Z4qoQnlCzgsXB42
vWSvGpwvp8Amsl4WFt8cDoacSzKqFGD5n8Hh6ZqyixwPYOGBmb+eE8hfGwnk
L28C+csILX9ZEMhfe9HyFyOB/CVBIH/F0jV/0b989SCpfMVdPwAAXSZ6iw==

     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{1., 1.},
  Frame->True,
  PlotRange->NCache[{{1, 13}, {
      Rational[1, 2], 
      Rational[49, 2]}}, {{1, 13}, {0.5, 24.5}}],
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.517716152682559*^9, 3.517716199194191*^9}, {
   3.5177162890480547`*^9, 3.517716312511574*^9}, {3.517716729030657*^9, 
   3.517716735176105*^9}, 3.517719276699432*^9, 3.5177303802569838`*^9, 
   3.5178033668524513`*^9, 3.517804116744851*^9, 3.5178045322510433`*^9, 
   3.5178052221603413`*^9, 3.517805455176054*^9, {3.517819696995411*^9, 
   3.517819719104558*^9}, 3.518074267438328*^9, 3.518284461727743*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"normalization", "=", "\"\<cft\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{"bosonpes", "[", "4", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.517560160898779*^9, 3.517560161402392*^9}, {
  3.5175601921064043`*^9, 3.517560193473721*^9}, {3.517572811468583*^9, 
  3.517572812828286*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Checking the norm gives: \"\>", "\[InvisibleSpace]", 
   "0.9999999999999997`"}],
  SequenceForm["Checking the norm gives: ", 0.9999999999999997],
  Editable->False]], "Print",
 CellChangeTimes->{3.517560195389411*^9, 3.517572815285096*^9, 
  3.517647303899642*^9, 3.518074270728598*^9, 3.518284465433001*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The entanglement entropy is: \"\>", "\[InvisibleSpace]", 
   "3.810742298143855`"}],
  SequenceForm["The entanglement entropy is: ", 3.810742298143855],
  Editable->False]], "Print",
 CellChangeTimes->{3.517560195389411*^9, 3.517572815285096*^9, 
  3.517647303899642*^9, 3.518074270728598*^9, 3.518284465435725*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plot", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{"data", ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Min", "[", 
           RowBox[{"data", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "1"}], "]"}], "]"}], "]"}], "-", "1"}], ",", 
         
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"data", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "1"}], "]"}], "]"}], "]"}], "+", "1"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Min", "[", 
           RowBox[{"data", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}], "-", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"data", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}], "+", 
          RowBox[{"1", "/", "2"}]}]}], "}"}]}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", "Red", "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5171377084003677`*^9, 3.5171377436703987`*^9}, {
  3.517137781143602*^9, 3.517137811894198*^9}, {3.517137855215479*^9, 
  3.5171378783400908`*^9}, {3.517218313222767*^9, 3.5172183215703773`*^9}, {
  3.517560222198102*^9, 3.517560262540419*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[1, 0, 0], PointBox[CompressedData["
1:eJxd2Hs01fkaBvBNOofBtN0ixL6xN+q41NF0Gb83JhJJEtG4TLq4zGDQEF3G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     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{0, 2.},
  Frame->True,
  PlotRange->{{-13, 13}, {1.7736434556951282`, 35.472836628959726`}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.517560205777172*^9, {3.517560257042704*^9, 3.517560262924597*^9}, 
   3.517572816773341*^9, 3.517647305409238*^9, 3.518074285590684*^9, 
   3.518284469350449*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"bosonsqueeze", "[", 
  RowBox[{"{", 
   RowBox[{"2", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "2"}], 
   "}"}], "]"}], "\[IndentingNewLine]", "hsdim", "\[IndentingNewLine]", \
"bosonlplus", "\[IndentingNewLine]", "listlength", "\[IndentingNewLine]", \
"solveall"}], "Input",
 CellChangeTimes->{{3.517559647479944*^9, 3.517559689186713*^9}, {
  3.51755997491936*^9, 3.51755997572679*^9}}],

Cell[BoxData["52"], "Output",
 CellChangeTimes->{3.517559976150867*^9, 3.517647307960594*^9, 
  3.518284470831341*^9}],

Cell[BoxData["52"], "Output",
 CellChangeTimes->{3.517559976150867*^9, 3.517647307960594*^9, 
  3.5182844708598967`*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.517559976150867*^9, 3.517647307960594*^9, 
  3.5182844708935537`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"b", "[", "1", "]"}], "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"b", "[", "i", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "hsdim"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.5175599802853127`*^9, 3.517560000373899*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", 
   RowBox[{"-", "6"}], ",", "12", ",", 
   RowBox[{"-", "6"}], ",", "24", ",", 
   RowBox[{"-", "12"}], ",", "24", ",", "0", ",", 
   RowBox[{"-", "18"}], ",", "9", ",", 
   RowBox[{"-", "24"}], ",", "54", ",", 
   RowBox[{"-", "18"}], ",", 
   RowBox[{"-", "96"}], ",", 
   RowBox[{"-", "24"}], ",", "0", ",", "24", ",", 
   RowBox[{"-", "12"}], ",", "24", ",", 
   RowBox[{"-", "36"}], ",", "18", ",", 
   RowBox[{"-", "42"}], ",", "60", ",", "120", ",", 
   RowBox[{"-", "48"}], ",", 
   RowBox[{"-", "48"}], ",", "60", ",", 
   RowBox[{"-", "36"}], ",", "72", ",", 
   RowBox[{"-", "84"}], ",", "120", ",", 
   RowBox[{"-", "240"}], ",", "72", ",", 
   RowBox[{"-", "42"}], ",", "18", ",", "144", ",", "144", ",", 
   RowBox[{"-", "648"}], ",", 
   RowBox[{"-", "48"}], ",", "198", ",", 
   RowBox[{"-", "60"}], ",", 
   RowBox[{"-", "144"}], ",", "288", ",", 
   RowBox[{"-", "156"}], ",", 
   RowBox[{"-", "144"}], ",", "198", ",", 
   RowBox[{"-", "648"}], ",", 
   RowBox[{"-", "48"}], ",", "144", ",", 
   RowBox[{"-", "144"}], ",", "432", ",", 
   RowBox[{"-", "2880"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.517559988515992*^9, 3.5175600007492523`*^9}, 
   3.517647309763174*^9, 3.5182844718245697`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"pol", "=", "bosonpol"}], ";"}]], "Input",
 CellChangeTimes->{{3.5175597360055637`*^9, 3.517559742344707*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"pol", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"z", "[", "2", "]"}], "\[Rule]", 
     RowBox[{"z", "[", "1", "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.517560002430155*^9, 3.517560010526106*^9}}],

Cell[BoxData[
 RowBox[{"2", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"z", "[", "1", "]"}], "-", 
     RowBox[{"z", "[", "3", "]"}]}], ")"}], "3"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"z", "[", "1", "]"}], "-", 
     RowBox[{"z", "[", "4", "]"}]}], ")"}], "3"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"z", "[", "1", "]"}], "-", 
     RowBox[{"z", "[", "5", "]"}]}], ")"}], "3"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"z", "[", "1", "]"}], "-", 
     RowBox[{"z", "[", "6", "]"}]}], ")"}], "3"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"z", "[", "3", "]"}], " ", 
     RowBox[{"z", "[", "4", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"z", "[", "3", "]"}], " ", 
     RowBox[{"z", "[", "5", "]"}]}], "+", 
    RowBox[{
     RowBox[{"z", "[", "4", "]"}], " ", 
     RowBox[{"z", "[", "5", "]"}]}], "+", 
    RowBox[{
     RowBox[{"z", "[", "3", "]"}], " ", 
     RowBox[{"z", "[", "6", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"z", "[", "4", "]"}], " ", 
     RowBox[{"z", "[", "6", "]"}]}], "+", 
    RowBox[{
     RowBox[{"z", "[", "5", "]"}], " ", 
     RowBox[{"z", "[", "6", "]"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"z", "[", "3", "]"}], " ", 
     RowBox[{"z", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"z", "[", "3", "]"}], " ", 
     RowBox[{"z", "[", "5", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"z", "[", "4", "]"}], " ", 
     RowBox[{"z", "[", "5", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"z", "[", "3", "]"}], " ", 
     RowBox[{"z", "[", "6", "]"}]}], "+", 
    RowBox[{
     RowBox[{"z", "[", "4", "]"}], " ", 
     RowBox[{"z", "[", "6", "]"}]}], "+", 
    RowBox[{
     RowBox[{"z", "[", "5", "]"}], " ", 
     RowBox[{"z", "[", "6", "]"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"z", "[", "3", "]"}], " ", 
     RowBox[{"z", "[", "4", "]"}]}], "-", 
    RowBox[{
     RowBox[{"z", "[", "3", "]"}], " ", 
     RowBox[{"z", "[", "5", "]"}]}], "-", 
    RowBox[{
     RowBox[{"z", "[", "4", "]"}], " ", 
     RowBox[{"z", "[", "5", "]"}]}], "-", 
    RowBox[{
     RowBox[{"z", "[", "3", "]"}], " ", 
     RowBox[{"z", "[", "6", "]"}]}], "-", 
    RowBox[{
     RowBox[{"z", "[", "4", "]"}], " ", 
     RowBox[{"z", "[", "6", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"z", "[", "5", "]"}], " ", 
     RowBox[{"z", "[", "6", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.517560011206687*^9, 3.5176473147201557`*^9, 
  3.518284477310445*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"spinbosonsqueeze", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "2"}], "}"}], ",", "4", 
   ",", "4"}], 
  "]"}], "\[IndentingNewLine]", "hsdim", "\[IndentingNewLine]", \
"spinbosonlplus", "\[IndentingNewLine]", "spinbosonsplus", "\
\[IndentingNewLine]", "listlength", "\[IndentingNewLine]", "solveall"}], \
"Input",
 CellChangeTimes->{{3.517819928182227*^9, 3.517819950710025*^9}}],

Cell[BoxData["313"], "Output",
 CellChangeTimes->{{3.517819942634287*^9, 3.517819951358053*^9}, 
   3.518074297285709*^9, 3.518284487807686*^9}],

Cell[BoxData["623"], "Output",
 CellChangeTimes->{{3.517819942634287*^9, 3.517819951358053*^9}, 
   3.518074297285709*^9, 3.518284488039874*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.517819942634287*^9, 3.517819951358053*^9}, 
   3.518074297285709*^9, 3.518284488553567*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"b", "[", "4", "]"}], "=", "8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"b", "[", "i", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "hsdim"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.517819953337221*^9, 3.517819980106515*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "8", ",", 
   RowBox[{"-", "4"}], ",", "8", ",", "0", ",", "0", ",", 
   RowBox[{"-", "4"}], ",", "2", ",", 
   RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "8", ",", 
   RowBox[{"-", "4"}], ",", "8", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "4", ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "4"}], ",", "2", ",", 
   RowBox[{"-", "2"}], ",", "4", ",", "6", ",", 
   RowBox[{"-", "12"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", "12"}], ",", "6", ",", "4", ",", 
   RowBox[{"-", "2"}], ",", "2", ",", 
   RowBox[{"-", "4"}], ",", 
   RowBox[{"-", "2"}], ",", "4", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", 
   RowBox[{"-", "4"}], ",", "2", ",", "4", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "2", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "2"}], ",", "4", ",", "4", ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "1"}], ",", "2", ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "4", ",", "2", ",", 
   RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "4"}], ",", "12", ",", "8", ",", 
   RowBox[{"-", "8"}], ",", 
   RowBox[{"-", "36"}], ",", "12", ",", "12", ",", 
   RowBox[{"-", "36"}], ",", 
   RowBox[{"-", "8"}], ",", "8", ",", "12", ",", 
   RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "4", ",", 
   
   RowBox[{"-", "12"}], ",", 
   RowBox[{"-", "4"}], ",", "4", ",", 
   RowBox[{"-", "2"}], ",", "6", ",", "2", ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "2"}], ",", "2", ",", "6", ",", 
   RowBox[{"-", "2"}], ",", "4", ",", 
   RowBox[{"-", "4"}], ",", 
   RowBox[{"-", "12"}], ",", "4", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "48", ",", 
   RowBox[{"-", "12"}], ",", 
   RowBox[{"-", "12"}], ",", "8", ",", "8", ",", "8", ",", 
   RowBox[{"-", "12"}], ",", 
   RowBox[{"-", "12"}], ",", "48", ",", 
   RowBox[{"-", "8"}], ",", "12", ",", "4", ",", "0", ",", 
   RowBox[{"-", "12"}], ",", "0", ",", 
   RowBox[{"-", "4"}], ",", "8", ",", "8", ",", 
   RowBox[{"-", "4"}], ",", "0", ",", 
   RowBox[{"-", "12"}], ",", "0", ",", "4", ",", "12", ",", 
   RowBox[{"-", "8"}], ",", 
   RowBox[{"-", "48"}], ",", "12", ",", "12", ",", "12", ",", 
   RowBox[{"-", "8"}], ",", 
   RowBox[{"-", "8"}], ",", 
   RowBox[{"-", "8"}], ",", 
   RowBox[{"-", "8"}], ",", "12", ",", "12", ",", "12", ",", 
   RowBox[{"-", "48"}], ",", "8", ",", 
   RowBox[{"-", "4"}], ",", 
   RowBox[{"-", "8"}], ",", 
   RowBox[{"-", "4"}], ",", "0", ",", 
   RowBox[{"-", "4"}], ",", 
   RowBox[{"-", "4"}], ",", "8", ",", 
   RowBox[{"-", "4"}], ",", "16", ",", "8", ",", 
   RowBox[{"-", "4"}], ",", 
   RowBox[{"-", "8"}], ",", 
   RowBox[{"-", "8"}], ",", 
   RowBox[{"-", "4"}], ",", "8", ",", "16", ",", 
   RowBox[{"-", "4"}], ",", "8", ",", 
   RowBox[{"-", "4"}], ",", 
   RowBox[{"-", "4"}], ",", "0", ",", 
   RowBox[{"-", "4"}], ",", 
   RowBox[{"-", "8"}], ",", 
   RowBox[{"-", "4"}], ",", "8", ",", "8", ",", 
   RowBox[{"-", "12"}], ",", "48", ",", 
   RowBox[{"-", "12"}], ",", "8", ",", 
   RowBox[{"-", "12"}], ",", "48", ",", 
   RowBox[{"-", "12"}], ",", "8", ",", 
   RowBox[{"-", "8"}], ",", "4", ",", "8", ",", "0", ",", 
   RowBox[{"-", "12"}], ",", "12", ",", "0", ",", 
   RowBox[{"-", "4"}], ",", 
   RowBox[{"-", "4"}], ",", "0", ",", "12", ",", 
   RowBox[{"-", "12"}], ",", "0", ",", "8", ",", "4", ",", 
   RowBox[{"-", "8"}], ",", "288", ",", 
   RowBox[{"-", "72"}], ",", "48", ",", 
   RowBox[{"-", "72"}], ",", "288", ",", 
   RowBox[{"-", "48"}], ",", "12", ",", "12", ",", 
   RowBox[{"-", "8"}], ",", 
   RowBox[{"-", "8"}], ",", "12", ",", "12", ",", 
   RowBox[{"-", "8"}], ",", 
   RowBox[{"-", "8"}], ",", "12", ",", "12", ",", 
   RowBox[{"-", "48"}], ",", "48", ",", 
   RowBox[{"-", "12"}], ",", "8", ",", 
   RowBox[{"-", "12"}], ",", "8", ",", 
   RowBox[{"-", "12"}], ",", "8", ",", 
   RowBox[{"-", "12"}], ",", "48", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "12", ",", 
   RowBox[{"-", "36"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "8", ",", 
   RowBox[{"-", "4"}], ",", "12", ",", "12", ",", 
   RowBox[{"-", "4"}], ",", "8", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "36"}], ",", "12", ",", 
   RowBox[{"-", "4"}], ",", "6", ",", "6", ",", 
   RowBox[{"-", "24"}], ",", "6", ",", 
   RowBox[{"-", "4"}], ",", 
   RowBox[{"-", "4"}], ",", "6", ",", "6", ",", 
   RowBox[{"-", "4"}], ",", 
   RowBox[{"-", "4"}], ",", "6", ",", 
   RowBox[{"-", "24"}], ",", "6", ",", "6", ",", 
   RowBox[{"-", "4"}], ",", 
   RowBox[{"-", "36"}], ",", "24", ",", "24", ",", "4", ",", 
   RowBox[{"-", "16"}], ",", 
   RowBox[{"-", "16"}], ",", "4", ",", "24", ",", "24", ",", 
   RowBox[{"-", "36"}], ",", "12", ",", 
   RowBox[{"-", "8"}], ",", "12", ",", 
   RowBox[{"-", "36"}], ",", "8", ",", 
   RowBox[{"-", "4"}], ",", "0", ",", "0", ",", 
   RowBox[{"-", "4"}], ",", "8", ",", 
   RowBox[{"-", "36"}], ",", "12", ",", 
   RowBox[{"-", "8"}], ",", "12", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "8", ",", 
   RowBox[{"-", "12"}], ",", "48", ",", 
   RowBox[{"-", "12"}], ",", "8", ",", 
   RowBox[{"-", "12"}], ",", "48", ",", 
   RowBox[{"-", "12"}], ",", "8", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.5178199611562023`*^9, 3.517819980658543*^9}, {
   3.518074299267078*^9, 3.5180743264384127`*^9}, 3.518284491685137*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"normalization", "=", "\"\<sphere\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"spinoes", "[", "2", "]"}]}], "Input",
 CellChangeTimes->{{3.5177160844489527`*^9, 3.517716114163766*^9}, {
  3.5177162867766848`*^9, 3.5177162868803473`*^9}, {3.5178040815481462`*^9, 
  3.5178040819146643`*^9}, {3.517804126833645*^9, 3.517804132705306*^9}, {
  3.517819681469143*^9, 3.517819713474592*^9}, {3.517820011900453*^9, 
  3.517820018275384*^9}, {3.5178224005833817`*^9, 3.517822416086913*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Checking the norm gives: \"\>", "\[InvisibleSpace]", 
   "0.9999999999999993`"}],
  SequenceForm["Checking the norm gives: ", 0.9999999999999993],
  Editable->False]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.517820018780508*^9, 3.5178207213506737`*^9, 3.517820753796236*^9, 
   3.51782078675832*^9, 3.517821338619876*^9, 3.517821875036644*^9, 
   3.517821916701007*^9, 3.517822140888467*^9, {3.5178224029898148`*^9, 
   3.5178224166449547`*^9}, {3.517835829682537*^9, 3.5178358537126102`*^9}, 
   3.5178361031104107`*^9, 3.5178373665089417`*^9, {3.51807430439179*^9, 
   3.518074327433592*^9}, 3.518074509501648*^9, 3.518284495209386*^9, 
   3.518284749810945*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The entanglement entropy is: \"\>", "\[InvisibleSpace]", 
   "2.661485831102723`"}],
  SequenceForm["The entanglement entropy is: ", 2.661485831102723],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.517820018780508*^9, 3.5178207213506737`*^9, 3.517820753796236*^9, 
   3.51782078675832*^9, 3.517821338619876*^9, 3.517821875036644*^9, 
   3.517821916701007*^9, 3.517822140888467*^9, {3.5178224029898148`*^9, 
   3.5178224166449547`*^9}, {3.517835829682537*^9, 3.5178358537126102`*^9}, 
   3.5178361031104107`*^9, 3.5178373665089417`*^9, {3.51807430439179*^9, 
   3.518074327433592*^9}, 3.518074509501648*^9, 3.518284495212229*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"normalization", "=", "\"\<sphere\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{"spinbosonpes", "[", "4", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.517560160898779*^9, 3.517560161402392*^9}, {
  3.5175601921064043`*^9, 3.517560193473721*^9}, {3.518074704869961*^9, 
  3.5180747054767027`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Checking the norm gives: \"\>", "\[InvisibleSpace]", 
   "0.999999999999999`"}],
  SequenceForm["Checking the norm gives: ", 0.999999999999999],
  Editable->False]], "Print",
 CellChangeTimes->{3.518074706562427*^9, 3.518284508151999*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The entanglement entropy is: \"\>", "\[InvisibleSpace]", 
   "4.824807429824493`"}],
  SequenceForm["The entanglement entropy is: ", 4.824807429824493],
  Editable->False]], "Print",
 CellChangeTimes->{3.518074706562427*^9, 3.518284508154778*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plus", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Line", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "}"}], "]"}], ",", 
     RowBox[{"Line", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", "0"}], "}"}]}], "}"}], "]"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cross", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Line", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "}"}], "]"}], ",", 
     RowBox[{"Line", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "}"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"square", "=", 
   RowBox[{"Line", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", 
        RowBox[{"1", "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{"1", "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dot", "=", 
   RowBox[{"Disk", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", ".05"}], "]"}]}], ";"}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plot", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{"data", ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Min", "[", 
           RowBox[{"data", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "All", ",", "1"}], "]"}], "]"}], "]"}], "-", 
          "1"}], ",", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"data", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "All", ",", "1"}], "]"}], "]"}], "]"}], "+", 
          "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Min", "[", 
           RowBox[{"data", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "All", ",", "2"}], "]"}], "]"}], "]"}], "-", 
          
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"data", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "All", ",", "2"}], "]"}], "]"}], "]"}], "+", 
          
          RowBox[{"1", "/", "2"}]}]}], "}"}]}], "}"}]}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Graphics", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Directive", "[", "Red", "]"}], ",", "cross"}], "}"}], 
          "]"}], ",", "0.03"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Graphics", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Directive", "[", "Blue", "]"}], ",", "plus"}], "}"}], 
          "]"}], ",", "0.03"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Graphics", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Directive", "[", "Green", "]"}], ",", "square"}], "}"}], 
          "]"}], ",", "0.03"}], "}"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.51828465862255*^9, 3.518284667372422*^9}}],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJztVzFIVVEY/lPQAy03eemzQPNploEVlBU1nKNWi2ZSg5CvRWjIpXBoCF7u
DZUu2hDUUEMQ4VJDwzlENURPaXApqCBSKsgTQiEE9kK98n0X3sE1rot83Hfv
+f/vfOf7zt80dOnMhQoRcZtE/v1f+cu6uZlfB6p+15oVnEnghec3poY7tq3i
yPW3Pvv+YeeWGE/XHG5tPJaJ8Ty8H7mf9P7cocvRzJ2GGPe0Fa4+6mxexYq+
r9y+P0/ubX1QE2NcT9F6ynlYT9H6itZXLnd2fKj38Tqufzhbe2WkMcanoD5x
p6E+ceNHO97PXlzHe6FecW+hXqF6xU3X3a3cM1ofY6w/ifOjRwqbz22PcfXH
xf53NQ0xxv7ENUN/4rLQn7jlnqn9B4eaYsz9Hn+tB77u3rWKvcX98XYM+ve2
Hfr39g307y3qy1vs39tr30aWFxbXMfafxOeAD2+rgA9v54EPb5uAD2/rgA9v
kQ9vJ4pjL9racjFGvXrbBfyIVE5WqJHhihj3oV4E+RJBfYugvkW+oF7k5f3r
A0+Xsuu/R/0I8leqEPWTwKQnIT0J8ifSgnoSPC8ik8VPn5cmdsSY9CW3gU+R
XtSbnEC9aTxvXt9EvWk8b14jf16T3jTpTZPeNPpFEg+i3jTpTZPeNJ4/r0lv
WnpBb5r0pvE8em1QbwbPoxjSl8HzKGYG9WWQn9Jz1JP5gXoxpB9zHvVjkI/S
91E/Bv1WDPmRIb2YPtSH6Yb+FfWvDOpBGcoLQ3lhMN8U9Vf6PeYF1a8M5YVB
PUdUX0T1RMR/ROtHxF9k0H8y9H6G+sny80Sec36Xz2tF+aZckfKY85ffbymb
t+JuUZ6SP1K94XwkPTryM8p/cXVUTxfl33gg74qUd6E8G9xgfuUov7KUX5xX
3ZRPnD90XxHyB3lFeVOgfFkI5ElVIE9ygTyZoLw4SflA9w/dHsiDAvk97YfO
B/x9jvw9F/B39nPaj4Rf036YIvk1+28+4L/zAf8lvk0n+Ws7+Smd96BfNpf1
y6Qfsv/h9zL8POEvfL4HN+QH3uY3dB6T97HQfYr1w3qrLnufCO838UH8MZ/p
/JfOf+n8l85/6fy3htP5L53/0vkvnf/WcDr/pfNfOv+l898a/l/mv78vAfDX

   "], {
    {Hue[0.67, 0.6, 0.6], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      225, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      226, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      227, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      228, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      229, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      230, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      231, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[
         NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      232, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      233, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      234, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      235, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      236, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      237, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      238, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      239, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      240, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      241, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      242, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      243, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      244, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      245, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      246, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      247, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      248, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[
         NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      249, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      250, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      251, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      252, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      253, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      254, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      255, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      256, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      257, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      258, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      259, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      260, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      261, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      262, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      263, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      264, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      265, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[
         NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      266, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      267, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      268, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      269, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      270, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      271, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      272, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      273, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      274, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      275, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      276, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      277, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      278, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      279, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      280, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      281, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      282, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[
         NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      283, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      284, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      285, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      286, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      287, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      288, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      289, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      290, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      291, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      292, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      293, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      294, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      295, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      296, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      297, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      298, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      299, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[
         NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      300, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      301, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      302, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      303, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      304, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      305, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      306, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      307, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      308, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      309, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      310, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      311, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      312, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      313, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      314, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      315, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      316, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[
         NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      317, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      318, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      319, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      320, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      321, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      322, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      323, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      324, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      325, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      326, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      327, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      328, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      329, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      330, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      331, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      332, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      333, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[
         NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      334, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      335, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      336, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      337, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      338, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      339, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      340, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      341, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      342, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      343, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      344, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      345, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      346, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      347, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      348, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      349, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      350, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[
         NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      351, Automatic, Scaled[{0.03, 0.03}]]}, 
    {Hue[0.9060679774997897, 0.6, 0.6], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 352, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 353, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 354, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 355, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 356, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 357, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[
         NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{0, -0.5}, {
           0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 358, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 359, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 360, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 361, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 362, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 363, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 364, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 365, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 366, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 367, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 368, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 369, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 370, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 371, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 372, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 373, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 374, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 375, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 376, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 377, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 378, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 379, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 380, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 381, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 382, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 383, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 384, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 385, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 386, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 387, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 388, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 389, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 390, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 391, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 392, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 393, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 394, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 395, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 396, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 397, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 398, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 399, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 400, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 401, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 402, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 403, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 404, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 405, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 406, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 407, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 408, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 409, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 410, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 411, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 412, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 413, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 414, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 415, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 416, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 417, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 418, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 419, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 420, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 421, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 422, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 423, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 424, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 425, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 426, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 427, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 428, Automatic, 
      Scaled[{0.03, 0.03}]]}, 
    {Hue[0.1421359549995791, 0.6, 0.6], InsetBox[
      GraphicsBox[
       {RGBColor[0, 1, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[-1, 2]}}, {{-0.5, -0.5}, {-0.5, 0.5}, {
          0.5, 0.5}, {0.5, -0.5}, {-0.5, -0.5}}]]}], 429, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 1, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[-1, 2]}}, {{-0.5, -0.5}, {-0.5, 0.5}, {
          0.5, 0.5}, {0.5, -0.5}, {-0.5, -0.5}}]]}], 430, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 1, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[-1, 2]}}, {{-0.5, -0.5}, {-0.5, 0.5}, {
          0.5, 0.5}, {0.5, -0.5}, {-0.5, -0.5}}]]}], 431, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 1, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[-1, 2]}}, {{-0.5, -0.5}, {-0.5, 0.5}, {
          0.5, 0.5}, {0.5, -0.5}, {-0.5, -0.5}}]]}], 432, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 1, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[-1, 2]}}, {{-0.5, -0.5}, {-0.5, 0.5}, {
          0.5, 0.5}, {0.5, -0.5}, {-0.5, -0.5}}]]}], 433, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 1, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[-1, 2]}}, {{-0.5, -0.5}, {-0.5, 0.5}, {
          0.5, 0.5}, {0.5, -0.5}, {-0.5, -0.5}}]]}], 434, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 1, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[-1, 2]}}, {{-0.5, -0.5}, {-0.5, 0.5}, {
          0.5, 0.5}, {0.5, -0.5}, {-0.5, -0.5}}]]}], 435, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 1, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[-1, 2]}}, {{-0.5, -0.5}, {-0.5, 0.5}, {
          0.5, 0.5}, {0.5, -0.5}, {-0.5, -0.5}}]]}], 436, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 1, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[-1, 2]}}, {{-0.5, -0.5}, {-0.5, 0.5}, {
          0.5, 0.5}, {0.5, -0.5}, {-0.5, -0.5}}]]}], 437, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 1, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[-1, 2]}}, {{-0.5, -0.5}, {-0.5, 0.5}, {
          0.5, 0.5}, {0.5, -0.5}, {-0.5, -0.5}}]]}], 438, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 1, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[-1, 2]}}, {{-0.5, -0.5}, {-0.5, 0.5}, {
          0.5, 0.5}, {0.5, -0.5}, {-0.5, -0.5}}]]}], 439, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 1, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[-1, 2]}}, {{-0.5, -0.5}, {-0.5, 0.5}, {
          0.5, 0.5}, {0.5, -0.5}, {-0.5, -0.5}}]]}], 440, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 1, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[-1, 2]}}, {{-0.5, -0.5}, {-0.5, 0.5}, {
          0.5, 0.5}, {0.5, -0.5}, {-0.5, -0.5}}]]}], 441, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 1, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[-1, 2]}}, {{-0.5, -0.5}, {-0.5, 0.5}, {
          0.5, 0.5}, {0.5, -0.5}, {-0.5, -0.5}}]]}], 442, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 1, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[-1, 2]}}, {{-0.5, -0.5}, {-0.5, 0.5}, {
          0.5, 0.5}, {0.5, -0.5}, {-0.5, -0.5}}]]}], 443, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 1, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[-1, 2]}}, {{-0.5, -0.5}, {-0.5, 0.5}, {
          0.5, 0.5}, {0.5, -0.5}, {-0.5, -0.5}}]]}], 444, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 1, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[-1, 2]}}, {{-0.5, -0.5}, {-0.5, 0.5}, {
          0.5, 0.5}, {0.5, -0.5}, {-0.5, -0.5}}]]}], 445, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 1, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[-1, 2]}}, {{-0.5, -0.5}, {-0.5, 0.5}, {
          0.5, 0.5}, {0.5, -0.5}, {-0.5, -0.5}}]]}], 446, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 1, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[-1, 2]}}, {{-0.5, -0.5}, {-0.5, 0.5}, {
          0.5, 0.5}, {0.5, -0.5}, {-0.5, -0.5}}]]}], 447, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 1, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[-1, 2]}}, {{-0.5, -0.5}, {-0.5, 0.5}, {
          0.5, 0.5}, {0.5, -0.5}, {-0.5, -0.5}}]]}], 448, Automatic, 
      Scaled[{0.03, 0.03}]]}, {}}],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{0, 2.},
  Frame->True,
  PlotRange->{{-7, 7}, {1.8019753099242748`, 12.079905249153978`}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.518074784581574*^9, 3.518284508851522*^9, 
  3.5182846687761593`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"datals", "=", "datalssorted"}], ";"}]], "Input",
 CellChangeTimes->{{3.518074803795042*^9, 3.518074811778593*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plot", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{"datals", ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Min", "[", 
           RowBox[{"datals", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "All", ",", "1"}], "]"}], "]"}], "]"}], "-", 
          "1"}], ",", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"datals", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "All", ",", "1"}], "]"}], "]"}], "]"}], "+", 
          "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Min", "[", 
           RowBox[{"datals", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "All", ",", "2"}], "]"}], "]"}], "]"}], "-", 
          
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"datals", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "All", ",", "2"}], "]"}], "]"}], "]"}], "+", 
          
          RowBox[{"1", "/", "2"}]}]}], "}"}]}], "}"}]}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Graphics", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Directive", "[", "Red", "]"}], ",", "cross"}], "}"}], 
          "]"}], ",", "0.03"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Graphics", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Directive", "[", "Blue", "]"}], ",", "plus"}], "}"}], 
          "]"}], ",", "0.03"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Graphics", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Directive", "[", "Green", "]"}], ",", "square"}], "}"}], 
          "]"}], ",", "0.03"}], "}"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.518074820367679*^9, 3.518074835823152*^9}, {
  3.518284628542428*^9, 3.518284640518504*^9}}],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAGIQDQO1hxg5irKYHCA8AYfnN3a/vqcqCOVLOExa/s2Y
7bsYlM/gcOb7fGatekkYn6Gk7sHjn9MV4PIGUzYamCQpws27JV5btdZRGS4/
b6/p7auZMPM5HCwDty8UXSYEV1+7xlxN3loEyv9gPzu+6P/7zzD7RBxOB/Vt
zDKVgusXfjsxyWe9HJwv+PuKWFmRPFy/9+GJRzQ1leD2V+k7hL/UUIe7P0W1
O3z7Twm4vGu+RS13lDScH8L0JeCWEMx8AYd31QUC5+fKwfWPhh954QcA0veT
yg==
   "], {
    {Hue[0.67, 0.6, 0.6], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      21, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      22, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      23, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      24, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[
         NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      25, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      26, Automatic, Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[1, 0, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[1, 2], Rational[1, 2]}}, {{-0.5, -0.5}, {0.5, 0.5}}]], 
        LineBox[NCache[{{Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}}, {{0.5, -0.5}, {-0.5, 0.5}}]]}], 
      27, Automatic, Scaled[{0.03, 0.03}]]}, 
    {Hue[0.9060679774997897, 0.6, 0.6], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 28, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 29, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 30, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 31, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 32, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 33, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 34, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 35, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 0, 1], 
        LineBox[NCache[{{0, Rational[-1, 2]}, {0, Rational[1, 2]}}, {{
           0, -0.5}, {0, 0.5}}]], 
        LineBox[NCache[{{Rational[-1, 2], 0}, {
           Rational[1, 2], 0}}, {{-0.5, 0}, {0.5, 0}}]]}], 36, Automatic, 
      Scaled[{0.03, 0.03}]]}, 
    {Hue[0.1421359549995791, 0.6, 0.6], InsetBox[
      GraphicsBox[
       {RGBColor[0, 1, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[-1, 2]}}, {{-0.5, -0.5}, {-0.5, 0.5}, {
          0.5, 0.5}, {0.5, -0.5}, {-0.5, -0.5}}]]}], 37, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 1, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[-1, 2]}}, {{-0.5, -0.5}, {-0.5, 0.5}, {
          0.5, 0.5}, {0.5, -0.5}, {-0.5, -0.5}}]]}], 38, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 1, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[-1, 2]}}, {{-0.5, -0.5}, {-0.5, 0.5}, {
          0.5, 0.5}, {0.5, -0.5}, {-0.5, -0.5}}]]}], 39, Automatic, 
      Scaled[{0.03, 0.03}]], InsetBox[
      GraphicsBox[
       {RGBColor[0, 1, 0], 
        LineBox[NCache[{{Rational[-1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[1, 2]}, {
           Rational[1, 2], Rational[-1, 2]}, {
           Rational[-1, 2], Rational[-1, 2]}}, {{-0.5, -0.5}, {-0.5, 0.5}, {
          0.5, 0.5}, {0.5, -0.5}, {-0.5, -0.5}}]]}], 40, Automatic, 
      Scaled[{0.03, 0.03}]]}, {}}],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  AxesOrigin->{0, 2.},
  Frame->True,
  PlotRange->{{-1, 7}, {1.8019753099, 12.0799052492}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.518074820918371*^9, 3.518074836232793*^9}, 
   3.5182845231993713`*^9, 3.518284641141047*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"lsmultiplets", "[", "lzszstates", "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.518284536842618*^9, 3.5182845631547737`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"2", "0", "2", "1", "2", "0", "1"},
     {"0", "2", "2", "3", "1", "1", "0"},
     {"1", "0", "2", "0", "1", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.518284551325797*^9, 3.518284563447315*^9}}]
}, Open  ]]
},
WindowSize->{740, 867},
WindowMargins->{{Automatic, 165}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (February 23, \
2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 2735, 54, 373, "Input"],
Cell[3295, 76, 316, 5, 58, "Input"],
Cell[CellGroupData[{
Cell[3636, 85, 126, 2, 27, "Input"],
Cell[3765, 89, 7516, 206, 193, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11318, 300, 131, 2, 27, "Input"],
Cell[11452, 304, 3217, 90, 73, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14706, 399, 130, 2, 27, "Input"],
Cell[14839, 403, 1174, 34, 53, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16050, 442, 515, 11, 88, "Input"],
Cell[16568, 455, 410, 6, 27, "Output"],
Cell[16981, 463, 410, 6, 27, "Output"],
Cell[17394, 471, 408, 6, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17839, 482, 274, 6, 43, "Input"],
Cell[CellGroupData[{
Cell[18138, 492, 620, 11, 20, "Print"],
Cell[18761, 505, 624, 11, 20, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[19434, 522, 379, 6, 58, "Input"],
Cell[19816, 530, 554, 11, 27, "Output"],
Cell[20373, 543, 547, 10, 27, "Output"],
Cell[20923, 555, 384, 6, 27, "Output"]
}, Open  ]],
Cell[21322, 564, 149, 3, 27, "Input"],
Cell[CellGroupData[{
Cell[21496, 571, 1549, 42, 58, "Input"],
Cell[23048, 615, 2393, 43, 244, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25478, 663, 1355, 39, 58, "Input"],
Cell[26836, 704, 1049, 21, 244, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27922, 730, 457, 8, 58, "Input"],
Cell[CellGroupData[{
Cell[28404, 742, 673, 12, 20, "Print"],
Cell[29080, 756, 718, 13, 20, "Print"]
}, Open  ]],
Cell[29813, 772, 414, 8, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30264, 785, 1888, 55, 88, "Input"],
Cell[32155, 842, 1796, 34, 244, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33988, 881, 320, 7, 43, "Input"],
Cell[CellGroupData[{
Cell[34333, 892, 358, 7, 20, "Print"],
Cell[34694, 901, 364, 7, 20, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[35107, 914, 1549, 42, 58, "Input"],
Cell[36659, 958, 3361, 60, 246, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40057, 1023, 426, 8, 88, "Input"],
Cell[40486, 1033, 118, 2, 27, "Output"],
Cell[40607, 1037, 120, 2, 27, "Output"],
Cell[40730, 1041, 119, 2, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40886, 1048, 340, 9, 43, "Input"],
Cell[41229, 1059, 1268, 31, 58, "Output"]
}, Open  ]],
Cell[42512, 1093, 144, 3, 27, "Input"],
Cell[CellGroupData[{
Cell[42681, 1100, 268, 7, 27, "Input"],
Cell[42952, 1109, 2628, 83, 77, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45617, 1197, 448, 10, 103, "Input"],
Cell[46068, 1209, 144, 2, 27, "Output"],
Cell[46215, 1213, 144, 2, 27, "Output"],
Cell[46362, 1217, 142, 2, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46541, 1224, 338, 9, 43, "Input"],
Cell[46882, 1235, 5654, 129, 208, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52573, 1369, 524, 9, 43, "Input"],
Cell[CellGroupData[{
Cell[53122, 1382, 756, 15, 20, "Print"],
Cell[53881, 1399, 686, 12, 20, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[54616, 1417, 329, 7, 43, "Input"],
Cell[CellGroupData[{
Cell[54970, 1428, 287, 6, 20, "Print"],
Cell[55260, 1436, 295, 6, 20, "Print"]
}, Open  ]]
}, Open  ]],
Cell[55582, 1446, 2698, 94, 73, "Input"],
Cell[CellGroupData[{
Cell[58305, 1544, 2144, 63, 103, "Input"],
Cell[60452, 1609, 83073, 1650, 248, "Output"]
}, Open  ]],
Cell[143540, 3262, 149, 3, 27, "Input"],
Cell[CellGroupData[{
Cell[143714, 3269, 2204, 64, 103, "Input"],
Cell[145921, 3335, 8087, 168, 248, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154045, 3508, 178, 4, 27, "Input"],
Cell[154226, 3514, 743, 19, 61, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

